Transfer matrix computation of critical polynomials for two-dimensional Potts models

In our previous work we have shown that critical manifolds of the q-state Potts model can be studied by means of a graph polynomial P_B(q,v), henceforth referred to as the critical polynomial. This polynomial may be defined on any periodic two-dimensional lattice. It depends on a finite subgraph B, called the basis, and the manner in which B is tiled to construct the lattice. The real roots v = e^K - 1 of P_B(q,v) either give the exact critical points for the lattice, or provide approximations that, in principle, can be made arbitrarily accurate by increasing the size of B in an appropriate way. In earlier work, P_B(q,v) was defined by a contraction-deletion identity, similar to that satisfied by the Tutte polynomial. Here, we give a probabilistic definition of P_B(q,v), which facilitates its computation, using the transfer matrix, on much larger B than was previously possible. We present results for the critical polynomial on the (4,8^2), kagome, and (3,12^2) lattices for bases of up to respectively 96, 162, and 243 edges, compared to the limit of 36 edges with contraction-deletion. We discuss in detail the role of the symmetries and the embedding of B. The critical temperatures v_c obtained for ferromagnetic (v>0) Potts models are at least as precise as the best available results from Monte Carlo simulations or series expansions. For instance, with q=3 we obtain v_c(4,8^2) = 3.742 489(4), v_c(kagome) = 1.876 459 7(2), and v_c(3,12^2) = 5.033 078 49(4), the precision being comparable or superior to the best simulation results. More generally, we trace the critical manifolds in the real (q,v) plane and discuss the intricate structure of the phase diagram in the antiferromagnetic (v<0) region.

==> JS12.m <==
(* ::Package:: *)

(* Transfer matrix computation of critical polynomials for two-dimensional Potts models. *)
(* By Jesper Lykke Jacobsen and Christian R. Scullard, 2012. *)

(* This Mathematica file contains the critical polynomials for various
 lattices, bases, and (twisted) embeddings in the variables v and q.
 The corresponding roots for p in the interval (0,1) are given to
 15 decimal digits in the tables of the published paper. *)



(* Table 1: Kagome lattice polynomials on square bases. *)

kagome6 = -q^3 - 6*q^2*v - 12*q*v^2 - 2*q*v^3 + 9*v^4 + 6*v^5 + v^6;

kagome18 = -q^9 - 18*q^8*v - 153*q^7*v^2 - 810*q^6*v^3 - 6*q^7*v^3 - 2961*q^5*v^4 - 
 90*q^6*v^4 - 7776*q^4*v^5 - 630*q^5*v^5 - 14574*q^3*v^6 - 2667*q^4*v^6 - 
 15*q^5*v^6 - 18144*q^2*v^7 - 7272*q^3*v^7 - 180*q^4*v^7 - 11664*q*v^8 - 
 11943*q^2*v^8 - 918*q^3*v^8 - 6966*q*v^9 - 2100*q^2*v^9 - 14*q^3*v^9 + 
 8748*v^10 + 1539*q*v^10 + 9*q^2*v^10 + 16524*v^11 + 2268*q*v^11 + 
 18*q^2*v^11 + 14499*v^12 + 768*q*v^12 + 7938*v^13 + 126*q*v^13 + 3015*v^14 + 
 9*q*v^14 + 816*v^15 + 153*v^16 + 18*v^17 + v^18;

kagome24 = -q^12 - 24*q^11*v - 276*q^10*v^2 - 2016*q^9*v^3 - 8*q^10*v^3 - 
 10452*q^8*v^4 - 168*q^9*v^4 - 40680*q^7*v^5 - 1680*q^8*v^5 - 
 122384*q^6*v^6 - 10564*q^7*v^6 - 28*q^8*v^6 - 287760*q^5*v^7 - 
 46440*q^6*v^7 - 504*q^7*v^7 - 525096*q^4*v^8 - 149724*q^5*v^8 - 
 4272*q^6*v^8 - 718704*q^3*v^9 - 358456*q^4*v^9 - 22376*q^5*v^9 - 
 56*q^6*v^9 - 673920*q^2*v^10 - 618792*q^3*v^10 - 78864*q^4*v^10 - 
 864*q^5*v^10 - 331776*q*v^11 - 682128*q^2*v^11 - 183864*q^3*v^11 - 
 5976*q^4*v^11 - 270432*q*v^12 - 225684*q^2*v^12 - 20700*q^3*v^12 - 
 96*q^4*v^12 + 248832*v^13 + 95256*q*v^13 - 10320*q^2*v^13 - 264*q^3*v^13 + 
 613008*v^14 + 224916*q*v^14 + 11592*q^2*v^14 + 108*q^3*v^14 + 723600*v^15 + 
 143536*q*v^15 + 3416*q^2*v^15 + 8*q^3*v^15 + 550377*v^16 + 53844*q*v^16 + 
 444*q^2*v^16 + 303288*v^17 + 13512*q*v^17 + 24*q^2*v^17 + 127636*v^18 + 
 2284*q*v^18 + 41784*v^19 + 240*q*v^19 + 10590*v^20 + 12*q*v^20 + 2024*v^21 + 
 276*v^22 + 24*v^23 + v^24;

kagome54 = -q^27 - 54*q^26*v - 1431*q^25*v^2 - 24786*q^24*v^3 - 18*q^25*v^3 - 
 315333*q^23*v^4 - 918*q^24*v^4 - 3139560*q^22*v^5 - 22950*q^23*v^5 - 
 25452450*q^21*v^6 - 374553*q^22*v^6 - 153*q^23*v^6 - 172608732*q^20*v^7 - 
 4483998*q^21*v^7 - 7344*q^22*v^7 - 998329806*q^19*v^8 - 41950521*q^20*v^8 - 
 172638*q^21*v^8 - 4995978912*q^18*v^9 - 319089240*q^19*v^9 - 
 2646702*q^20*v^9 - 816*q^21*v^9 - 21871154034*q^17*v^10 - 
 2027005641*q^18*v^10 - 29733858*q^19*v^10 - 36855*q^20*v^10 - 
 84471131232*q^16*v^11 - 10962674244*q^17*v^11 - 260765244*q^18*v^11 - 
 814968*q^19*v^11 - 289715643828*q^15*v^12 - 51201402804*q^16*v^12 - 
 1857152214*q^17*v^12 - 11748798*q^18*v^12 - 3240*q^19*v^12 - 
 886784169672*q^14*v^13 - 208746625608*q^15*v^13 - 11031947658*q^16*v^13 - 
 124056144*q^17*v^13 - 138240*q^18*v^13 - 2431089691002*q^13*v^14 - 
 748969340373*q^14*v^14 - 55708605225*q^15*v^14 - 1021907529*q^16*v^14 - 
 2887461*q^17*v^14 - 135*q^18*v^14 - 5982817761432*q^12*v^15 - 
 2379254602356*q^13*v^15 - 242492097780*q^14*v^15 - 6829672410*q^15*v^15 - 
 39302694*q^16*v^15 - 16398*q^17*v^15 - 13228940593710*q^11*v^16 - 
 6720218106759*q^12*v^16 - 919225137663*q^13*v^16 - 38019690036*q^14*v^16 - 
 391501944*q^15*v^16 - 549315*q^16*v^16 - 54*q^17*v^16 - 
 26265122890668*q^10*v^17 - 16918634111778*q^11*v^17 - 
 3056939993088*q^12*v^17 - 179566405524*q^13*v^17 - 3038136066*q^14*v^17 - 
 10097514*q^15*v^17 - 3726*q^16*v^17 - 46704969551118*q^9*v^18 - 
 37988604075699*q^10*v^18 - 8961872821893*q^11*v^18 - 
 728932368981*q^12*v^18 - 19087100487*q^13*v^18 - 124844418*q^14*v^18 - 
 134214*q^15*v^18 - 9*q^16*v^18 - 74009181616524*q^8*v^19 - 
 75956748473934*q^9*v^19 - 23217094379070*q^10*v^19 - 
 2565909689724*q^11*v^19 - 99561401802*q^12*v^19 - 1143006228*q^13*v^19 - 
 2877606*q^14*v^19 - 972*q^15*v^19 - 103622197910112*q^7*v^20 - 
 134651154833820*q^8*v^20 - 53138105583876*q^9*v^20 - 
 7873820017119*q^10*v^20 - 438494335083*q^11*v^20 - 8183543940*q^12*v^20 - 
 41255595*q^13*v^20 - 39420*q^14*v^20 - 126466398211932*q^6*v^21 - 
 209902817424186*q^7*v^21 - 107068099727556*q^8*v^21 - 
 21099569570604*q^9*v^21 - 1648045565928*q^10*v^21 - 47384675010*q^11*v^21 - 
 429086376*q^12*v^21 - 936144*q^13*v^21 - 108*q^14*v^21 - 
 131694082218576*q^5*v^22 - 283763956224096*q^6*v^22 - 
 188406312786954*q^7*v^22 - 49257420978105*q^8*v^22 - 
 5313395049534*q^9*v^22 - 226562284737*q^10*v^22 - 3413752965*q^11*v^22 - 
 14850945*q^12*v^22 - 9018*q^13*v^22 - 113050034204544*q^4*v^23 - 
 325138190586516*q^5*v^23 - 285319003600494*q^6*v^23 - 
 99393222532536*q^7*v^23 - 14688038213910*q^8*v^23 - 904789328652*q^9*v^23 - 
 21482493084*q^10*v^23 - 169023348*q^11*v^23 - 290142*q^12*v^23 - 
 75435091831296*q^3*v^24 - 303742852615242*q^4*v^24 - 
 362377681430661*q^5*v^24 - 170549541729531*q^6*v^24 - 
 34541289349074*q^7*v^24 - 3025842649344*q^8*v^24 - 108978873687*q^9*v^24 - 
 1443840003*q^10*v^24 - 5393133*q^11*v^24 - 2097*q^12*v^24 - 
 34950417186816*q^2*v^25 - 215486324012448*q^3*v^25 - 
 368315226944172*q^4*v^25 - 241211386942434*q^5*v^25 - 
 67770797792652*q^6*v^25 - 8403737286348*q^7*v^25 - 448134379362*q^8*v^25 - 
 9498537954*q^9*v^25 - 66873114*q^10*v^25 - 94230*q^11*v^25 - 
 8463329722368*q*v^26 - 99255809890944*q^2*v^26 - 271933421471496*q^3*v^26 - 
 263897809039908*q^4*v^26 - 106341058833660*q^5*v^26 - 
 18875281909266*q^6*v^26 - 1476108282672*q^7*v^26 - 48393358983*q^8*v^26 - 
 587909448*q^9*v^26 - 1950102*q^10*v^26 - 702*q^11*v^26 - 
 16143017803776*q*v^27 - 109863329735664*q^2*v^27 - 
 189817739161416*q^3*v^27 - 120325629280212*q^4*v^27 - 
 31992144824394*q^5*v^27 - 3720008525682*q^6*v^27 - 186000316956*q^7*v^27 - 
 3691038240*q^8*v^27 - 23821304*q^9*v^27 - 29952*q^10*v^27 + 
 6347497291776*v^28 + 15054762684672*q*v^28 - 31594932173916*q^2*v^28 - 
 64517237039412*q^3*v^28 - 32229398133315*q^4*v^28 - 6126660212994*q^5*v^28 - 
 481271177016*q^6*v^28 - 15247360080*q^7*v^28 - 171405234*q^8*v^28 - 
 487458*q^9*v^28 - 81*q^10*v^28 + 32560310181888*v^29 + 
 96935677368192*q*v^29 + 69955995062592*q^2*v^29 + 12725718116508*q^3*v^29 - 
 1005547734090*q^4*v^29 - 363111226272*q^5*v^29 - 22024362348*q^6*v^29 - 
 379736370*q^7*v^29 - 1095984*q^8*v^29 + 3132*q^9*v^29 + 
 82487466011520*v^30 + 185210132919336*q*v^30 + 121964061717972*q^2*v^30 + 
 32038399966698*q^3*v^30 + 3848846426199*q^4*v^30 + 231169690008*q^5*v^30 + 
 7181550450*q^6*v^30 + 103378716*q^7*v^30 + 483705*q^8*v^30 + 279*q^9*v^30 + 
 138204769321296*v^31 + 226309594967604*q*v^31 + 114090726475350*q^2*v^31 + 
 23843271567726*q^3*v^31 + 2317831427988*q^4*v^31 + 108482135814*q^5*v^31 + 
 2324005830*q^6*v^31 + 18868194*q^7*v^31 + 34290*q^8*v^31 + 
 172887394451094*v^32 + 207104105656413*q*v^32 + 77643289534131*q^2*v^32 + 
 12129632986941*q^3*v^32 + 871159201173*q^4*v^32 + 28925474490*q^5*v^32 + 
 403023330*q^6*v^32 + 1769688*q^7*v^32 + 891*q^8*v^32 + 
 172643146647552*v^33 + 152324463145482*q*v^33 + 42139276485462*q^2*v^33 + 
 4828786882956*q^3*v^33 + 249493179744*q^4*v^33 + 5691873978*q^5*v^33 + 
 49255398*q^6*v^33 + 103536*q^7*v^33 + 143496412388856*v^34 + 
 93698864990271*q*v^34 + 19039511504817*q^2*v^34 + 1582231383045*q^3*v^34 + 
 57773692179*q^4*v^34 + 879698232*q^5*v^34 + 4436802*q^6*v^34 + 
 3564*q^7*v^34 + 102072939423408*v^35 + 49403868068178*q*v^35 + 
 7329266856756*q^2*v^35 + 436658709114*q^3*v^35 + 11055831912*q^4*v^35 + 
 108343116*q^5*v^35 + 288306*q^6*v^35 + 54*q^7*v^35 + 63327042713421*v^36 + 
 22677068128455*q*v^36 + 2433984172821*q^2*v^36 + 102507014082*q^3*v^36 + 
 1756942362*q^4*v^36 + 10539162*q^5*v^36 + 12375*q^6*v^36 + 
 34712520378786*v^37 + 9147699749394*q*v^37 + 701219873772*q^2*v^37 + 
 20508525702*q^3*v^37 + 230382468*q^4*v^37 + 786780*q^5*v^37 + 270*q^6*v^37 + 
 16955867957499*v^38 + 3259249291845*q*v^38 + 175339303371*q^2*v^38 + 
 3483075654*q^3*v^38 + 24501366*q^4*v^38 + 42660*q^5*v^38 + 
 7419686774004*v^39 + 1027272301542*q*v^39 + 37907642124*q^2*v^39 + 
 497598894*q^3*v^39 + 2047572*q^4*v^39 + 1512*q^5*v^39 + 2916495349668*v^40 + 
 286042670298*q*v^40 + 7029305469*q^2*v^40 + 58935951*q^3*v^40 + 
 127062*q^4*v^40 + 27*q^5*v^40 + 1030412680848*v^41 + 70080952788*q*v^41 + 
 1103898942*q^2*v^41 + 5665032*q^3*v^41 + 5238*q^4*v^41 + 326820313260*v^42 + 
 15005496240*q*v^42 + 144115335*q^2*v^42 + 428067*q^3*v^42 + 108*q^4*v^42 + 
 92789621820*v^43 + 2780334774*q*v^43 + 15224436*q^2*v^43 + 24138*q^3*v^43 + 
 23474737224*v^44 + 439727751*q*v^44 + 1249911*q^2*v^44 + 918*q^3*v^44 + 
 5258324976*v^45 + 58246938*q*v^45 + 74736*q^2*v^45 + 18*q^3*v^45 + 
 1034089632*v^46 + 6291081*q*v^46 + 2889*q^2*v^46 + 176564556*v^47 + 
 532494*q*v^47 + 54*q^2*v^47 + 25793946*v^48 + 33147*q*v^48 + 3161160*v^49 + 
 1350*q*v^49 + 316224*v^50 + 27*q*v^50 + 24804*v^51 + 1431*v^52 + 54*v^53 + 
 v^54;

kagome72 = -q^36 - 72*q^35*v - 2556*q^34*v^2 - 59616*q^33*v^3 - 24*q^34*v^3 - 
 1027134*q^32*v^4 - 1656*q^33*v^4 - 13935240*q^31*v^5 - 56304*q^32*v^5 - 
 154981716*q^30*v^6 - 1256916*q^31*v^6 - 276*q^32*v^6 - 1452379032*q^29*v^7 - 
 20712456*q^30*v^7 - 18216*q^31*v^7 - 11699853543*q^28*v^8 - 
 268570656*q^29*v^8 - 592092*q^30*v^8 - 82247869152*q^27*v^9 - 
 2852501184*q^28*v^9 - 12628872*q^29*v^9 - 2024*q^30*v^9 - 
 510505232184*q^26*v^10 - 25507716408*q^27*v^10 - 198718740*q^28*v^10 - 
 127692*q^29*v^10 - 2823914032200*q^25*v^11 - 195905349792*q^26*v^11 - 
 2458922616*q^27*v^11 - 3966048*q^28*v^11 - 14026421605338*q^24*v^12 - 
 1311821828892*q^25*v^12 - 24906366606*q^26*v^12 - 80803632*q^27*v^12 - 
 10866*q^28*v^12 - 62944651108800*q^23*v^13 - 7748629852680*q^24*v^13 - 
 212256521352*q^25*v^13 - 1214035992*q^26*v^13 - 655920*q^27*v^13 - 
 256500625193676*q^22*v^14 - 40749085959624*q^23*v^14 - 
 1552502272500*q^24*v^14 - 14337716436*q^25*v^14 - 19489572*q^26*v^14 - 
 180*q^27*v^14 - 953133303355848*q^21*v^15 - 192218112202032*q^22*v^15 - 
 9893038731528*q^23*v^15 - 138543877848*q^24*v^15 - 379786824*q^25*v^15 - 
 57624*q^26*v^15 - 3240796392450117*q^20*v^16 - 818260887054384*q^21*v^16 - 
 55564335359442*q^22*v^16 - 1125790613604*q^23*v^16 - 5456159190*q^24*v^16 - 
 3027204*q^25*v^16 - 72*q^26*v^16 - 10111204499635728*q^19*v^17 - 
 3159124332431472*q^20*v^17 - 277600183873488*q^21*v^17 - 
 7846889883264*q^22*v^17 - 61593150528*q^23*v^17 - 83266848*q^24*v^17 - 
 7344*q^25*v^17 - 29012079260133308*q^18*v^18 - 11106530779462236*q^19*v^18 - 
 1242787401108096*q^20*v^18 - 47618408645452*q^21*v^18 - 
 568654773780*q^22*v^18 - 1526874888*q^23*v^18 - 471688*q^24*v^18 - 
 12*q^25*v^18 - 76686516447476400*q^17*v^19 - 35673547035156984*q^18*v^19 - 
 5015397632451120*q^19*v^19 - 254496558795480*q^20*v^19 - 
 4412572212312*q^21*v^19 - 20775911904*q^22*v^19 - 16828056*q^23*v^19 - 
 1944*q^24*v^19 - 186953844022626276*q^16*v^20 - 
 104950868610800052*q^17*v^20 - 18332486376119352*q^18*v^20 - 
 1208760196420404*q^19*v^20 - 29349998753994*q^20*v^20 - 
 222796554084*q^21*v^20 - 383928696*q^22*v^20 - 116712*q^23*v^20 - 
 420629168710634328*q^15*v^21 - 283353401539801416*q^16*v^21 - 
 60925006267097880*q^17*v^21 - 5138745389129640*q^18*v^21 - 
 169819759815288*q^19*v^21 - 1956647589576*q^20*v^21 - 6243368832*q^21*v^21 - 
 4321176*q^22*v^21 - 216*q^23*v^21 - 873432370989648072*q^14*v^22 - 
 702945447118597296*q^15*v^22 - 184629149755536456*q^16*v^22 - 
 19664928727455960*q^17*v^22 - 864421058160756*q^18*v^22 - 
 14448409132824*q^19*v^22 - 77568752268*q^20*v^22 - 108751860*q^21*v^22 - 
 24552*q^22*v^22 - 1672788061979852832*q^13*v^23 - 
 1603305606510500688*q^14*v^23 - 511271136268255728*q^15*v^23 - 
 68039854452424800*q^16*v^23 - 3904913244496608*q^17*v^23 - 
 91429981508160*q^18*v^23 - 770776031808*q^19*v^23 - 1979509896*q^20*v^23 - 
 1160712*q^21*v^23 - 2950470374386934952*q^12*v^24 - 
 3361485089362391196*q^13*v^24 - 1295408982085375404*q^14*v^24 - 
 213553602610068216*q^15*v^24 - 15760957810466373*q^16*v^24 - 
 502876536093492*q^17*v^24 - 6322179951786*q^18*v^24 - 
 27428990400*q^19*v^24 - 33538557*q^20*v^24 - 3852*q^21*v^24 - 
 4780645343660992032*q^11*v^25 - 6471333265935421152*q^12*v^25 - 
 3004292796937477560*q^13*v^25 - 609403119501440160*q^14*v^25 - 
 57130648645046400*q^15*v^25 - 2429846235550728*q^16*v^25 - 
 43786967546952*q^17*v^25 - 301148661816*q^18*v^25 - 678151728*q^19*v^25 - 
 291888*q^20*v^25 - 7088430219096910248*q^10*v^26 - 
 11414277782896356900*q^11*v^26 - 6373741666892524560*q^12*v^26 - 
 1582977541144861836*q^13*v^26 - 186671093911968096*q^14*v^26 - 
 10397774811316320*q^15*v^26 - 260375817438756*q^16*v^26 - 
 2700616376376*q^17*v^26 - 10291069116*q^18*v^26 - 10532412*q^19*v^26 - 
 1008*q^20*v^26 - 9563785971237789696*q^9*v^27 - 
 18378858882953006496*q^10*v^27 - 12347243596125509952*q^11*v^27 - 
 3743051502299325904*q^12*v^27 - 551080557161224896*q^13*v^27 - 
 39638176311270360*q^14*v^27 - 1345895909303888*q^15*v^27 - 
 20239367584896*q^16*v^27 - 122558309736*q^17*v^27 - 243684488*q^18*v^27 - 
 90144*q^19*v^27 - 11646979544658885840*q^8*v^28 - 
 26865833574512175336*q^9*v^28 - 21767024662243163748*q^10*v^28 - 
 8045721911886200064*q^11*v^28 - 1471188299912447886*q^12*v^28 - 
 135156582450113508*q^13*v^28 - 6102770413346856*q^14*v^28 - 
 128959666703676*q^15*v^28 - 1182079226826*q^16*v^28 - 4070501172*q^17*v^28 - 
 3706974*q^18*v^28 - 288*q^19*v^28 - 12655854788243479776*q^7*v^29 - 
 35363087067791493216*q^8*v^29 - 34730406304055497728*q^9*v^29 - 
 15672626482030140240*q^10*v^29 - 3549035400120034776*q^11*v^29 - 
 413082450716212656*q^12*v^29 - 24428973559162536*q^13*v^29 - 
 707578446521160*q^14*v^29 - 9449107028640*q^15*v^29 - 
 52282355688*q^16*v^29 - 94821480*q^17*v^29 - 30312*q^18*v^29 - 
 12068687323171989504*q^6*v^30 - 41418411725345909904*q^7*v^30 - 
 49736470880782984176*q^8*v^30 - 27516512754266712096*q^9*v^30 - 
 7714953254604958392*q^10*v^30 - 1131752116121440692*q^11*v^30 - 
 86656346767132608*q^12*v^30 - 3373625730971244*q^13*v^30 - 
 63670830066840*q^14*v^30 - 536712836412*q^15*v^30 - 1712936700*q^16*v^30 - 
 1397784*q^17*v^30 - 36*q^18*v^30 - 9856458652700650752*q^5*v^31 - 
 42414064012441878336*q^6*v^31 - 63129785014939131504*q^7*v^31 - 
 43164597805268355576*q^8*v^31 - 15029663696876911680*q^9*v^31 - 
 2772964608624391680*q^10*v^31 - 272717690482827720*q^11*v^31 - 
 14057138450113200*q^12*v^31 - 366037615606680*q^13*v^31 - 
 4517293170240*q^14*v^31 - 23404283496*q^15*v^31 - 39020904*q^16*v^31 - 
 8568*q^17*v^31 - 6640894492238260224*q^4*v^32 - 
 36980409624841776384*q^5*v^32 - 69677276985949136040*q^6*v^32 - 
 59676920001651288132*q^7*v^32 - 25993801619467047279*q^8*v^32 - 
 6041364766877508948*q^9*v^32 - 759925017432607068*q^10*v^32 - 
 51302655494296992*q^11*v^32 - 1809053580625074*q^12*v^32 - 
 31703506749864*q^13*v^32 - 252007467030*q^14*v^32 - 752920020*q^15*v^32 - 
 510552*q^16*v^32 - 3470768533738598400*q^3*v^33 - 
 26314731169165551744*q^4*v^33 - 64890740174639124096*q^5*v^33 - 
 71155669567672482624*q^6*v^33 - 39295825406792798760*q^7*v^33 - 
 11579740874374865568*q^8*v^33 - 1863077278806453024*q^9*v^33 - 
 163672662802737360*q^10*v^33 - 7709320412488560*q^11*v^33 - 
 187422714113856*q^12*v^33 - 2193033576720*q^13*v^33 - 
 10770181032*q^14*v^33 - 16122096*q^15*v^33 - 2520*q^16*v^33 - 
 1253663366860800000*q^2*v^34 - 14186731213878547968*q^3*v^34 - 
 48457879706599268256*q^4*v^34 - 70566923199025863000*q^5*v^34 - 
 50582945671530489756*q^6*v^34 - 19162332987449030424*q^7*v^34 - 
 3966803417032255908*q^8*v^34 - 452882315527165008*q^9*v^34 - 
 28249493978588184*q^10*v^34 - 936433223648820*q^11*v^34 - 
 15638326384644*q^12*v^34 - 118820367540*q^13*v^34 - 330550704*q^14*v^34 - 
 190656*q^15*v^34 - 235092492288000000*q*v^35 - 
 4939439751352166400*q^2*v^35 - 26243175559772563200*q^3*v^35 - 
 54389742117070373712*q^4*v^35 - 52849168039453398984*q^5*v^35 - 
 26443743630904037376*q^6*v^35 - 7152254584470129456*q^7*v^35 - 
 1067549313918445488*q^8*v^35 - 87976014700162176*q^9*v^35 - 
 3932671642894224*q^10*v^35 - 91632884568552*q^11*v^35 - 
 1030633079760*q^12*v^35 - 4793835024*q^13*v^35 - 6480072*q^14*v^35 - 
 864*q^15*v^35 - 602628584832000000*q*v^36 - 7751513297817358848*q^2*v^36 - 
 27638175928571134848*q^3*v^36 - 40305850879354190136*q^4*v^36 - 
 28282110941336595948*q^5*v^36 - 10358601842334245022*q^6*v^36 - 
 2061700451879928576*q^7*v^36 - 226185592041678564*q^8*v^36 - 
 13593741951118956*q^9*v^36 - 435487677020970*q^10*v^36 - 
 7019640884736*q^11*v^36 - 50777544888*q^12*v^36 - 129555564*q^13*v^36 - 
 64920*q^14*v^36 + 176319369216000000*v^37 + 743428662007449600*q*v^37 - 
 3442294586821360896*q^2*v^37 - 15108010980602692320*q^3*v^37 - 
 18794273301296100000*q^4*v^37 - 10448861686860945240*q^5*v^37 - 
 2950335570389986008*q^6*v^37 - 445291147255309704*q^7*v^37 - 
 36459804304026072*q^8*v^37 - 1600626830842008*q^9*v^37 - 
 36157168931472*q^10*v^37 - 384817087656*q^11*v^37 - 1607099544*q^12*v^37 - 
 1749888*q^13*v^37 - 144*q^14*v^37 + 1179197003635200000*v^38 + 
 6604107875254209024*q*v^38 + 9343516273746992064*q^2*v^38 + 
 2467053723247367328*q^3*v^38 - 2761698882350063376*q^4*v^38 - 
 1971879685526678148*q^5*v^38 - 501535690544811528*q^6*v^38 - 
 61247953377257364*q^7*v^38 - 3813758363155068*q^8*v^38 - 
 119792691222408*q^9*v^38 - 1764942792300*q^10*v^38 - 10085299056*q^11*v^38 - 
 11737512*q^12*v^38 + 8640*q^13*v^38 + 3909407011249305600*v^39 + 
 17337334271564703744*q*v^39 + 24331088131509156192*q^2*v^39 + 
 14559354125453350224*q^3*v^39 + 4115691003667158360*q^4*v^39 + 
 558529151839970832*q^5*v^39 + 33834634311231528*q^6*v^39 + 
 706984621040760*q^7*v^39 + 9415188871272*q^8*v^39 + 1309720428024*q^9*v^39 + 
 50373896904*q^10*v^39 + 578233056*q^11*v^39 + 1724664*q^12*v^39 + 
 480*q^13*v^39 + 8592078064139373312*v^40 + 29231425058504787072*q*v^40 + 
 33557176729771469640*q^2*v^40 + 17625196630275373260*q^3*v^40 + 
 4815896120466414903*q^4*v^40 + 736313320396339488*q^5*v^40 + 
 66085784944299522*q^6*v^40 + 3585211724332944*q^7*v^40 + 
 117766192260645*q^8*v^40 + 2242441227528*q^9*v^40 + 22161069594*q^10*v^40 + 
 90827172*q^11*v^40 + 91008*q^12*v^40 + 14120465246315429760*v^41 + 
 37075499337847124160*q*v^41 + 33837846264199916064*q^2*v^41 + 
 14464911059317861992*q^3*v^41 + 3274465198715731800*q^4*v^41 + 
 418321576295679024*q^5*v^41 + 31117989147017472*q^6*v^41 + 
 1354077024572088*q^7*v^41 + 33606082854504*q^8*v^41 + 
 445327622424*q^9*v^41 + 2755648944*q^10*v^41 + 5984424*q^11*v^41 + 
 1944*q^12*v^41 + 18549769756769499744*v^42 + 37985860162790841672*q*v^42 + 
 27461658328361825796*q^2*v^42 + 9393026891429742648*q^3*v^42 + 
 1709224858940211408*q^4*v^42 + 175071826018595808*q^5*v^42 + 
 10310958453477924*q^6*v^42 + 346218180357852*q^7*v^42 + 
 6354722750028*q^8*v^42 + 58288929288*q^9*v^42 + 223905948*q^10*v^42 + 
 241368*q^11*v^42 + 12*q^12*v^42 + 20323183473617995440*v^43 + 
 32764999866383836872*q*v^43 + 18793295880512215608*q^2*v^43 + 
 5118919970209371144*q^3*v^43 + 741357473207708016*q^4*v^43 + 
 60054366680719632*q^5*v^43 + 2756358553573656*q^6*v^43 + 
 70218394301592*q^7*v^43 + 934777947600*q^8*v^43 + 5767279056*q^9*v^43 + 
 12995352*q^10*v^43 + 5904*q^11*v^43 + 19118734389579304152*v^44 + 
 24444396709043173452*q*v^44 + 11147751356751645786*q^2*v^44 + 
 2413455022772350920*q^3*v^44 + 276780810997530576*q^4*v^44 + 
 17593125816255408*q^5*v^44 + 622481636900682*q^6*v^44 + 
 11846225961864*q^7*v^44 + 111589965990*q^8*v^44 + 442730736*q^9*v^44 + 
 531108*q^10*v^44 + 72*q^11*v^44 + 15769595395149446304*v^45 + 
 16071464834590961736*q*v^45 + 5834538590056990584*q^2*v^45 + 
 1002208746483611272*q^3*v^45 + 90621594420401616*q^4*v^45 + 
 4488209220599400*q^5*v^45 + 121075242653984*q^6*v^45 + 
 1690092337992*q^7*v^45 + 10896515832*q^8*v^45 + 25981232*q^9*v^45 + 
 13968*q^10*v^45 + 11581226847341304984*v^46 + 9436783033094783184*q*v^46 + 
 2726691849958035708*q^2*v^46 + 370616170230895212*q^3*v^46 + 
 26292547502967456*q^4*v^46 + 1006634506845384*q^5*v^46 + 
 20435212719216*q^6*v^46 + 204420976812*q^7*v^46 + 860957928*q^8*v^46 + 
 1107432*q^9*v^46 + 180*q^10*v^46 + 7659961982883742896*v^47 + 
 4996062402156869616*q*v^47 + 1146928296460522248*q^2*v^47 + 
 122868509633072928*q^3*v^47 + 6796991390117184*q^4*v^47 + 
 199246757523696*q^5*v^47 + 2994778185120*q^6*v^47 + 20820425328*q^7*v^47 + 
 53484048*q^8*v^47 + 30600*q^9*v^47 + 4601794721631839649*v^48 + 
 2401019291309106684*q*v^48 + 436441415988009594*q^2*v^48 + 
 36651442793329944*q^3*v^48 + 1568938557532350*q^4*v^48 + 
 34799980240788*q^5*v^48 + 379352729286*q^6*v^48 + 1758525996*q^7*v^48 + 
 2472336*q^8*v^48 + 408*q^9*v^48 + 2526787914573021336*v^49 + 
 1052259014699131968*q*v^49 + 150686061680460744*q^2*v^49 + 
 9850638737545488*q^3*v^49 + 323232753813408*q^4*v^49 + 
 5345754054984*q^5*v^49 + 41147236512*q^6*v^49 + 120051432*q^7*v^49 + 
 76248*q^8*v^49 + 1273782131715028356*v^50 + 421758585760266360*q*v^50 + 
 47258544104337132*q^2*v^50 + 2384212181446116*q^3*v^50 + 
 59282044801848*q^4*v^50 + 717740559468*q^5*v^50 + 3764880576*q^6*v^50 + 
 6360084*q^7*v^50 + 1188*q^8*v^50 + 591336025181555928*v^51 + 
 154834996100653848*q*v^51 + 13458683548949688*q^2*v^51 + 
 518588941631208*q^3*v^51 + 9634339286688*q^4*v^51 + 83436759672*q^5*v^51 + 
 284071224*q^6*v^51 + 244608*q^7*v^51 + 253285860175579602*v^52 + 
 52080562002780252*q*v^52 + 3474678312684360*q^2*v^52 + 
 101006656075008*q^3*v^52 + 1378051045344*q^4*v^52 + 8287300116*q^5*v^52 + 
 17067060*q^6*v^52 + 6048*q^7*v^52 + 100191034602838152*v^53 + 
 16038722704263192*q*v^53 + 810845552742480*q^2*v^53 + 
 17528430558384*q^3*v^53 + 171867152016*q^4*v^53 + 690482448*q^5*v^53 + 
 770328*q^6*v^53 + 72*q^7*v^53 + 36604182837178156*v^54 + 
 4514616207010224*q*v^54 + 170306401658028*q^2*v^54 + 
 2692469952652*q^3*v^54 + 18453520704*q^4*v^54 + 47031012*q^5*v^54 + 
 23376*q^6*v^54 + 12343500148419000*v^55 + 1158487836867576*q*v^55 + 
 32013703029528*q^2*v^55 + 363048873336*q^3*v^55 + 1676068200*q^4*v^55 + 
 2522304*q^5*v^55 + 360*q^6*v^55 + 3836867468310207*v^56 + 
 270037458011880*q*v^56 + 5346648312624*q^2*v^56 + 42526796220*q^3*v^56 + 
 125577603*q^4*v^56 + 100404*q^5*v^56 + 1097195008152864*v^57 + 
 56911612675752*q*v^57 + 785993383056*q^2*v^57 + 4271027976*q^3*v^57 + 
 7472328*q^4*v^57 + 2664*q^5*v^57 + 287875482583896*v^58 + 
 10781374064328*q*v^58 + 100498994208*q^2*v^58 + 361561428*q^3*v^58 + 
 331848*q^4*v^58 + 36*q^5*v^58 + 69067278885456*v^59 + 1822441520304*q*v^59 + 
 11004635376*q^2*v^59 + 25210512*q^3*v^59 + 9792*q^4*v^59 + 
 15089360347620*v^60 + 272356077396*q*v^60 + 1010883246*q^2*v^60 + 
 1399704*q^3*v^60 + 144*q^4*v^60 + 2986606201248*v^61 + 35567240832*q*v^61 + 
 75713400*q^2*v^61 + 58536*q^3*v^61 + 532207778688*v^62 + 3997970496*q*v^62 + 
 4435848*q^2*v^62 + 1656*q^3*v^62 + 84733612688*v^63 + 379146744*q*v^63 + 
 190368*q^2*v^63 + 24*q^3*v^63 + 11939501439*v^64 + 29508732*q*v^64 + 
 5310*q^2*v^64 + 1471299336*v^65 + 1810296*q*v^65 + 72*q^2*v^65 + 
 156156804*v^66 + 82104*q*v^66 + 13989096*v^67 + 2448*q*v^67 + 1028754*v^68 + 
 36*q*v^68 + 59640*v^69 + 2556*v^70 + 72*v^71 + v^72;

kagome96 = -q^48 - 96*q^47*v - 4560*q^46*v^2 - 142848*q^45*v^3 - 32*q^46*v^3 - 
 3318984*q^44*v^4 - 2976*q^45*v^4 - 60987168*q^43*v^5 - 136896*q^44*v^5 - 
 922896272*q^42*v^6 - 4151536*q^43*v^6 - 496*q^44*v^6 - 
 11825804064*q^41*v^7 - 93343776*q^42*v^7 - 44640*q^43*v^7 - 
 130939849080*q^40*v^8 - 1659180672*q^41*v^8 - 1986576*q^42*v^8 - 
 1272207420576*q^39*v^9 - 24277579648*q^40*v^9 - 58264544*q^41*v^9 - 
 4960*q^42*v^9 - 10977985552704*q^38*v^10 - 300673890144*q^39*v^10 - 
 1266527376*q^40*v^10 - 431760*q^41*v^10 - 84950429763456*q^37*v^11 - 
 3216308636640*q^38*v^11 - 21757243872*q^39*v^11 - 18579456*q^40*v^11 - 
 594184224622432*q^36*v^12 - 30176297161904*q^37*v^12 - 
 307566243128*q^38*v^12 - 526779200*q^39*v^12 - 36280*q^40*v^12 - 
 3781298574146688*q^35*v^13 - 251331511231872*q^36*v^13 - 
 3678653241408*q^37*v^13 - 11066687328*q^38*v^13 - 3054720*q^39*v^13 - 
 22015173339115296*q^34*v^14 - 1876258837986960*q^35*v^14 - 
 37987603343184*q^36*v^14 - 183680616144*q^37*v^14 - 127124688*q^38*v^14 - 
 240*q^39*v^14 - 117814589772803136*q^33*v^15 - 12654056866023008*q^34*v^15 - 
 343927039514752*q^35*v^15 - 2507996761600*q^36*v^15 - 3485076064*q^37*v^15 - 
 229856*q^38*v^15 - 581851450586669760*q^32*v^16 - 
 77607022019342640*q^33*v^16 - 2763007000878480*q^34*v^16 - 
 28964947470096*q^35*v^16 - 70778389248*q^36*v^16 - 17923824*q^37*v^16 - 
 96*q^38*v^16 - 2661083173327015872*q^31*v^17 - 
 435204872510530656*q^32*v^17 - 19887187910033760*q^33*v^17 - 
 288723114928032*q^34*v^17 - 1135406819424*q^35*v^17 - 710961792*q^36*v^17 - 
 14016*q^37*v^17 - 11303978498980907616*q^30*v^18 - 
 2241979239390583216*q^31*v^18 - 129258230566950640*q^32*v^18 - 
 2522401987635280*q^33*v^18 - 14980218358768*q^34*v^18 - 
 18713851520*q^35*v^18 - 1827712*q^36*v^18 - 16*q^37*v^18 - 
 44714693560910253120*q^29*v^19 - 10652272411953973920*q^30*v^19 - 
 763605967256810016*q^31*v^19 - 19547079029083200*q^32*v^19 - 
 167130494307360*q^33*v^19 - 365953884096*q^34*v^19 - 108210528*q^35*v^19 - 
 3744*q^36*v^19 - 165076203735613321728*q^28*v^20 - 
 46839091390228263120*q^29*v^20 - 4122702984077263128*q^30*v^20 - 
 135661977177564912*q^31*v^20 - 1608920199941808*q^32*v^20 - 
 5660157974928*q^33*v^20 - 3803872488*q^34*v^20 - 323424*q^35*v^20 - 
 569863854612938317824*q^27*v^21 - 191164138463758935168*q^28*v^21 - 
 20436469622019805184*q^29*v^21 - 849861641288836576*q^30*v^21 - 
 13570727832488864*q^31*v^21 - 72049054435008*q^32*v^21 - 
 92745315616*q^33*v^21 - 19253728*q^34*v^21 - 416*q^35*v^21 - 
 1842592567852008196224*q^26*v^22 - 725998180252346802048*q^27*v^22 - 
 93379526086635132864*q^28*v^22 - 4836931800087068208*q^29*v^22 - 
 101498138726542320*q^30*v^22 - 775754315807184*q^31*v^22 - 
 1710383530176*q^32*v^22 - 779844816*q^33*v^22 - 65760*q^34*v^22 - 
 5588185791911096614464*q^25*v^23 - 2571230371519226828832*q^26*v^23 - 
 394622568517420494048*q^27*v^23 - 25146688959282133824*q^28*v^23 - 
 679604592521310048*q^29*v^23 - 7207603166675712*q^30*v^23 - 
 25167670880352*q^31*v^23 - 22308266112*q^32*v^23 - 4456032*q^33*v^23 - 
 15915038077921671782208*q^24*v^24 - 8508070492257252180704*q^25*v^24 - 
 1546851441805372746464*q^26*v^24 - 119968948350175402016*q^27*v^24 - 
 4105661027424200800*q^28*v^24 - 58669204330744912*q^29*v^24 - 
 306247199957360*q^30*v^24 - 477102412400*q^31*v^24 - 193404960*q^32*v^24 - 
 7888*q^33*v^24 - 42604653610334794480128*q^23*v^25 - 
 26344501720595469652608*q^24*v^25 - 5637957243683553059904*q^25*v^25 - 
 527253339762938431680*q^26*v^25 - 22523345976329087808*q^27*v^25 - 
 423376164738588576*q^28*v^25 - 3160898005373760*q^29*v^25 - 
 8005621167072*q^30*v^25 - 6008888928*q^31*v^25 - 908736*q^32*v^25 - 
 107286131148549150352320*q^22*v^26 - 76434040176411789290592*q^23*v^26 - 
 19147452369019820915616*q^24*v^26 - 2141726147233820376960*q^25*v^26 - 
 112806878853408219216*q^26*v^26 - 2734329743319518592*q^27*v^26 - 
 28199640734654304*q^28*v^26 - 109329271034592*q^29*v^26 - 
 141052682112*q^30*v^26 - 49578432*q^31*v^26 - 1344*q^32*v^26 - 
 254272324929679576960704*q^21*v^27 - 208008519061483090822176*q^22*v^27 - 
 60698922729079438782592*q^23*v^27 - 8063383807299071338976*q^24*v^27 - 
 518139062027237638208*q^25*v^27 - 15926684801011126208*q^26*v^27 - 
 220623107417896256*q^27*v^27 - 1249098100281280*q^28*v^27 - 
 2601537874368*q^29*v^27 - 1751408192*q^30*v^27 - 202496*q^31*v^27 - 
 567360496529500185287424*q^20*v^28 - 531404362928811788078688*q^21*v^28 - 
 179871478532913025675344*q^22*v^28 - 28203576280713231328896*q^23*v^28 - 
 2190841925912681967696*q^24*v^28 - 84197597071589612880*q^25*v^28 - 
 1530993125155354008*q^26*v^28 - 12192194825080656*q^27*v^28 - 
 38902733455248*q^28*v^28 - 45122627328*q^29*v^28 - 13427736*q^30*v^28 - 
 384*q^31*v^28 - 1191944736677464679578752*q^19*v^29 - 
 1275153199565410963805184*q^20*v^29 - 498835787358639268836384*q^21*v^29 - 
 91828692705239142261600*q^22*v^29 - 8554878147457476075648*q^23*v^29 - 
 406120742966140519104*q^24*v^29 - 9509815815634148064*q^25*v^29 - 
 103337034186362208*q^26*v^29 - 483754896414048*q^27*v^29 - 
 901316700096*q^28*v^29 - 542914944*q^29*v^29 - 60384*q^30*v^29 - 
 2357267692486192502919040*q^18*v^30 - 2874899468686019589490496*q^19*v^30 - 
 1295816344409393561755488*q^20*v^30 - 278763517142087269968784*q^21*v^30 - 
 30932242653395887908256*q^22*v^30 - 1795114508039084566704*q^23*v^30 - 
 53268349701746524896*q^24*v^30 - 770364026632483472*q^25*v^30 - 
 5105005340420160*q^26*v^30 - 14502622167552*q^27*v^30 - 
 15434895920*q^28*v^30 - 4305952*q^29*v^30 - 48*q^30*v^30 - 
 4386382802324903718328704*q^17*v^31 - 6089931820358405402486592*q^18*v^31 - 
 3154769798586443523378432*q^19*v^31 - 789990090053072293657536*q^20*v^31 - 
 103790376433974073797408*q^21*v^31 - 7297806860091056216544*q^22*v^31 - 
 270712829032406503968*q^23*v^31 - 5103547965134969184*q^24*v^31 - 
 46472497653703776*q^25*v^31 - 193149104911392*q^26*v^31 - 
 333301026720*q^27*v^31 - 188479200*q^28*v^31 - 15648*q^29*v^31 - 
 7673371841962143714733728*q^16*v^32 - 12117128542736133794836560*q^17*v^32 - 
 7200150339512328094866384*q^18*v^32 - 2091849574889714706119184*q^19*v^32 - 
 323754661520609835336432*q^20*v^32 - 27369251434522880191440*q^21*v^32 - 
 1254500266501158009408*q^22*v^32 - 30297673641738892560*q^23*v^32 - 
 369801697946541360*q^24*v^32 - 2173739182194624*q^25*v^32 - 
 5731049238576*q^26*v^32 - 5764733472*q^27*v^32 - 1407600*q^28*v^32 - 
 12603846150161469037391616*q^15*v^33 - 22630410026313721185217664*q^16*
  v^33 - 15403739404800464606916352*q^17*v^33 - 
 5178481573856827558517568*q^18*v^33 - 940097043995856432237280*q^19*v^33 - 
 94921851450687944152672*q^20*v^33 - 5322917427819256965600*q^21*v^33 - 
 162281212398185104928*q^22*v^33 - 2600090704775937056*q^23*v^33 - 
 21014124582994208*q^24*v^33 - 80995090880800*q^25*v^33 - 
 132760509920*q^26*v^33 - 69472064*q^27*v^33 - 3744*q^28*v^33 - 
 19403894276346055405169376*q^14*v^34 - 39628523888689101566019504*q^15*
  v^34 - 30875298192242519248276464*q^16*v^34 - 
 11987015164822743642965472*q^17*v^34 - 2543492590139133393238032*q^18*v^34 - 
 305026729828492596370416*q^19*v^34 - 20749610999571616449984*q^20*v^34 - 
 788631360199146855216*q^21*v^34 - 16295841152728607952*q^22*v^34 - 
 176830692383814048*q^23*v^34 - 962576917385952*q^24*v^34 - 
 2416184067120*q^25*v^34 - 2302957392*q^26*v^34 - 459936*q^27*v^34 - 
 27931679794096636171924224*q^13*v^35 - 64957777128349877579095872*q^14*
  v^35 - 57927457011849619977580128*q^15*v^35 - 
 25938398601025767544153248*q^16*v^35 - 6415096560657384821894784*q^17*v^35 - 
 909482529363840971677056*q^18*v^35 - 74511073057449288524832*q^19*v^35 - 
 3493048558970254877664*q^20*v^35 - 91699339220583499488*q^21*v^35 - 
 1309319161773867168*q^22*v^35 - 9788203787570208*q^23*v^35 - 
 35930198776896*q^24*v^35 - 56444256672*q^25*v^35 - 26407392*q^26*v^35 - 
 1152*q^27*v^35 - 37473830971823020411465344*q^12*v^36 - 
 99439286606229688598246400*q^13*v^36 - 101575626481773225347334048*q^14*
  v^36 - 52428648347078646178123552*q^15*v^36 - 
 15083317410277465616474944*q^16*v^36 - 2518426429527402677673008*q^17*v^36 - 
 246988457846263205192064*q^18*v^36 - 14153084217246550942400*q^19*v^36 - 
 466033845581512653840*q^20*v^36 - 8606590521363977344*q^21*v^36 - 
 86335280874106016*q^22*v^36 - 447258341028896*q^23*v^36 - 
 1081980833360*q^24*v^36 - 961719104*q^25*v^36 - 165624*q^26*v^36 - 
 46658261612467764049230720*q^11*v^37 - 141715515785554689166486080*q^12*
  v^37 - 166098661488807745242192192*q^13*v^37 - 
 98854555240509386920757088*q^14*v^37 - 33043023707000366184718080*q^15*
  v^37 - 6478860084504544706231808*q^16*v^37 - 
 756836351351631471990528*q^17*v^37 - 52608366531305336517312*q^18*v^37 - 
 2149325242540808878368*q^19*v^37 - 50591316553898072928*q^20*v^37 - 
 667802414309799936*q^21*v^37 - 4745980305111648*q^22*v^37 - 
 16831336699008*q^23*v^37 - 25198770048*q^24*v^37 - 10636608*q^25*v^37 - 
 288*q^26*v^37 - 53610706489270031983383552*q^10*v^38 - 
 187225404442265438906514912*q^11*v^38 - 252504244021040346720813840*q^12*
  v^38 - 173505583220933089209882336*q^13*v^38 - 
 67365447338119012851810192*q^14*v^38 - 15480735700705901198625792*q^15*
  v^38 - 2145564076500614959882992*q^16*v^38 - 
 179772918598009755149232*q^17*v^38 - 9029351242857390319344*q^18*v^38 - 
 267516164732102285280*q^19*v^38 - 4570191059284310736*q^20*v^38 - 
 43538616819337488*q^21*v^38 - 218078187187248*q^22*v^38 - 
 508668300816*q^23*v^38 - 420639936*q^24*v^38 - 58128*q^25*v^38 - 
 56423519770203125411438592*q^9*v^39 - 227998990619604099622657152*q^10*
  v^39 - 355346215282857787485200064*q^11*v^39 - 
 282614581312645850204183424*q^12*v^39 - 127557266068028608465525760*q^13*
  v^39 - 34322877609988906087879808*q^14*v^39 - 
 5627723282112163636080320*q^15*v^39 - 565499091073924362922016*q^16*v^39 - 
 34650529040903476772704*q^17*v^39 - 1278496611536939854048*q^18*v^39 - 
 27871537813422529120*q^19*v^39 - 349155444575628928*q^20*v^39 - 
 2398952173579040*q^21*v^39 - 8255156201312*q^22*v^39 - 
 11733625760*q^23*v^39 - 4352320*q^24*v^39 - 32*q^25*v^39 - 
 53857005093178186898018304*q^8*v^40 - 253991264768386997968682496*q^9*v^40 - 
 460264510805232175001724096*q^10*v^40 - 425382974928099197584016256*q^11*
  v^40 - 223653078279070340911590768*q^12*v^40 - 
 70479827678267596433720496*q^13*v^40 - 13647616589004843600084576*q^14*
  v^40 - 1638283033296879939334032*q^15*v^40 - 
 121699051081199569078848*q^16*v^40 - 5542222182586352928144*q^17*v^40 - 
 152336292189202319856*q^18*v^40 - 2469283253579047968*q^19*v^40 - 
 22732619083825920*q^20*v^40 - 110859124851216*q^21*v^40 - 
 248757508560*q^22*v^40 - 188959488*q^23*v^40 - 18816*q^24*v^40 - 
 46002105424892339415023616*q^7*v^41 - 256193376690944612477301120*q^8*v^41 - 
 544413836899566862701339456*q^9*v^41 - 588157017114727443113002944*q^10*
  v^41 - 361536693237099310148561952*q^11*v^41 - 
 133638664204095260375736000*q^12*v^41 - 30546311536485848867155104*q^13*
  v^41 - 4369102222900386953701728*q^14*v^41 - 
 391547464084737812822208*q^15*v^41 - 21846461112271468589952*q^16*v^41 - 
 749466555420837883008*q^17*v^41 - 15506619432201896160*q^18*v^41 - 
 187642026264090624*q^19*v^41 - 1257421141671744*q^20*v^41 - 
 4198395857760*q^21*v^41 - 5624043648*q^22*v^41 - 1770528*q^23*v^41 - 
 34518242694911619746119680*q^6*v^42 - 230720149161486987515285760*q^7*v^42 - 
 581769464084248198975653888*q^8*v^42 - 740915385315984161288065440*q^9*
  v^42 - 535488102130761012294712368*q^10*v^42 - 
 232931307455940363652305168*q^11*v^42 - 62910524825366591839483888*q^12*
  v^42 - 10708597343696873981120896*q^13*v^42 - 
 1153738670090057879822288*q^14*v^42 - 78407574897654525511520*q^15*v^42 - 
 3329063755311697119872*q^16*v^42 - 86917853034548102736*q^17*v^42 - 
 1360653747865412096*q^18*v^42 - 12228141781610512*q^19*v^42 - 
 58180766687792*q^20*v^42 - 125059321952*q^21*v^42 - 85927968*q^22*v^42 - 
 6512*q^23*v^42 - 22164321127985083683569664*q^5*v^43 - 
 181899070786123761903722496*q^6*v^43 - 553314648322785214938568896*q^7*
  v^43 - 840669131828027615642810784*q^8*v^43 - 
 720378337080482859451827456*q^9*v^43 - 370756162184040122716254528*q^10*
  v^43 - 118653137050140548226247584*q^11*v^43 - 
 24046077421588552846851552*q^12*v^43 - 3108566079124001712767616*q^13*v^43 - 
 256208627708571995295168*q^14*v^43 - 13372479077772149255040*q^15*v^43 - 
 436399989855582432000*q^16*v^43 - 8721753250555115424*q^17*v^43 - 
 103078529360241792*q^18*v^43 - 676327903916352*q^19*v^43 - 
 2186710738560*q^20*v^43 - 2738482464*q^21*v^43 - 737280*q^22*v^43 - 
 11710527455961226458169344*q^4*v^44 - 122002632498561217644699648*q^5*v^44 - 
 458419522444078357173911040*q^6*v^44 - 845182086135721742083455936*q^7*
  v^44 - 869212025155543182631412832*q^8*v^44 - 
 533747177313898253954400288*q^9*v^44 - 203461210700526477286367808*q^10*
  v^44 - 49210238721532722761435040*q^11*v^44 - 
 7632201381878796204095712*q^12*v^44 - 760906316834083090153632*q^13*v^44 - 
 48573476239066336941504*q^14*v^44 - 1966147595983958539728*q^15*v^44 - 
 49621198819707052944*q^16*v^44 - 759006885931160688*q^17*v^44 - 
 6694039904326464*q^18*v^44 - 31067089274688*q^19*v^44 - 
 63678215952*q^20*v^44 - 39477312*q^21*v^44 - 2160*q^22*v^44 - 
 4779170498383365971902464*q^3*v^45 - 66597336275590632213282816*q^4*v^45 - 
 320300676660396250884381696*q^5*v^45 - 734819966737819117355337408*q^6*
  v^45 - 923377775752065520849471776*q^7*v^45 - 
 685114187598621912267056448*q^8*v^45 - 313735105251929864421576000*q^9*
  v^45 - 91024640510792761598475360*q^10*v^45 - 
 16972557161884328124850656*q^11*v^45 - 2045533267232395763205088*q^12*v^45 - 
 159194087565306815265888*q^13*v^45 - 7946064917266168188960*q^14*v^45 - 
 251014608638709376928*q^15*v^45 - 4904870625105590880*q^16*v^45 - 
 56973633647957152*q^17*v^45 - 366393138260800*q^18*v^45 - 
 1143954579104*q^19*v^45 - 1334402176*q^20*v^45 - 298368*q^21*v^45 - 
 1340396086248302413086720*q^2*v^46 - 27415735186814690691907584*q^3*v^46 - 
 178971814222626172120399872*q^4*v^46 - 531515946097549808240249088*q^5*
  v^46 - 838930083011891486397556992*q^6*v^46 - 
 766914402775550113945908864*q^7*v^46 - 427656137468686225818267744*q^8*
  v^46 - 150179711870027150284290240*q^9*v^46 - 
 33841938620895341920613280*q^10*v^46 - 4940178701592642878144352*q^11*v^46 - 
 468265227921883352933376*q^12*v^46 - 28713452807762134702800*q^13*v^46 - 
 1127720660674397672400*q^14*v^46 - 27856381503892129056*q^15*v^46 - 
 419234204700635376*q^16*v^46 - 3634871234096016*q^17*v^46 - 
 16418776649760*q^18*v^46 - 31959675168*q^19*v^46 - 17646096*q^20*v^46 - 
 480*q^21*v^46 - 193865196655121704943616*q*v^47 - 
 7244656035866883064332288*q^2*v^47 - 72208409107957607525842944*q^3*v^47 - 
 298295953453487062952285184*q^4*v^47 - 619992543406215467465097408*q^5*
  v^47 - 721247501241671138238916512*q^6*v^47 - 
 500872967180504013186094464*q^7*v^47 - 216198551963792858007242304*q^8*
  v^47 - 59472301325165879759416800*q^9*v^47 - 
 10576024056514393944814464*q^10*v^47 - 1223512457544447405827904*q^11*v^47 - 
 92057092806906020943840*q^12*v^47 - 4475474966461711819872*q^13*v^47 - 
 138634276237233461952*q^14*v^47 - 2668000647429604320*q^15*v^47 - 
 30515541503406816*q^16*v^47 - 191805481734144*q^17*v^47 - 
 574725078816*q^18*v^47 - 617700768*q^19*v^47 - 107328*q^20*v^47 - 
 666537827822719872270336*q*v^48 - 15824113710044895667814400*q^2*v^48 - 
 110204903495901714188894208*q^3*v^48 - 335145779828563152592922112*q^4*
  v^48 - 529372348934722252630413120*q^5*v^48 - 
 477674629308773574814603872*q^6*v^48 - 260783249601154186612947744*q^7*
  v^48 - 89269341200177578052240016*q^8*v^48 - 
 19579864249748476729836160*q^9*v^48 - 2784266726315061407447656*q^10*v^48 - 
 257744170253605741851216*q^11*v^48 - 15491759784309130091168*q^12*v^48 - 
 598635835690763299584*q^13*v^48 - 14582914378400389584*q^14*v^48 - 
 216198218797736144*q^15*v^48 - 1833641933762480*q^16*v^48 - 
 7972042919216*q^17*v^48 - 14456067936*q^18*v^48 - 6828752*q^19*v^48 - 
 48*q^20*v^48 + 145398897491341278707712*v^49 + 
 1073772647653181447208960*q*v^49 - 10427476516898981002149888*q^2*v^49 - 
 90926422332303250715351040*q^3*v^49 - 246200801234790022056796608*q^4*v^49 - 
 324828760119190507017215712*q^5*v^49 - 240391868966082556174374048*q^6*
  v^49 - 106969511462925370015701504*q^7*v^49 - 
 29764707365203206662585952*q^8*v^49 - 5296117546935917235024672*q^9*v^49 - 
 609429891673895116070016*q^10*v^49 - 45478351409331665593056*q^11*v^49 - 
 2189702564248642800576*q^12*v^49 - 67054940539146635424*q^13*v^49 - 
 1270230462426746496*q^14*v^49 - 14163547992711168*q^15*v^49 - 
 85153707903264*q^16*v^49 - 235208441760*q^17*v^49 - 214517472*q^18*v^49 - 
 23904*q^19*v^49 + 1272051031568127671402496*v^50 + 
 13073946374407571606863872*q*v^50 + 34539572245272530357698560*q^2*v^50 + 
 9596660589322951213958400*q^3*v^50 - 75417127591333453415144064*q^4*v^50 - 
 119099092823028225160797600*q^5*v^50 - 82676802904725792791319984*q^6*v^50 - 
 32113310982314715143484096*q^7*v^50 - 7558895740876317409452096*q^8*v^50 - 
 1117762068969701448841920*q^9*v^50 - 105521392611659277125472*q^10*v^50 - 
 6381028384476906241632*q^11*v^50 - 245251001074773549312*q^12*v^50 - 
 5865472606203128784*q^13*v^50 - 83765144341862352*q^14*v^50 - 
 662393824826688*q^15*v^50 - 2516699376384*q^16*v^50 - 3373583520*q^17*v^50 - 
 453072*q^18*v^50 + 48*q^19*v^50 + 5529989746636758875897856*v^51 + 
 46575121082545808901734400*q*v^51 + 129912657453299287433041920*q^2*v^51 + 
 159388429706182381059536832*q^3*v^51 + 89377132000254650017094304*q^4*v^51 + 
 14853936489019963693977024*q^5*v^51 - 7535613110414989105647936*q^6*v^51 - 
 4615851878573023121208736*q^7*v^51 - 1108414031794521182409632*q^8*v^51 - 
 147913705197664997020224*q^9*v^51 - 11860485835331274811584*q^10*v^51 - 
 582940705240065207840*q^11*v^51 - 17390165298311856608*q^12*v^51 - 
 302332045202247360*q^13*v^51 - 2782014751379392*q^14*v^51 - 
 10334793005440*q^15*v^51 + 4854617472*q^16*v^51 + 73254848*q^17*v^51 + 
 38240*q^18*v^51 + 15958968759279787198906368*v^52 + 
 106714947604230261130567680*q*v^52 + 254415280709333147545622016*q^2*v^52 + 
 293222505380014642091525568*q^3*v^52 + 185084239349803340089142496*q^4*
  v^52 + 68192387752732214976212976*q^5*v^52 + 
 15160089845160779106554520*q^6*v^52 + 2064205281801835862357184*q^7*v^52 + 
 173491517285938686388176*q^8*v^52 + 9295427812414099452576*q^9*v^52 + 
 370527617338024991352*q^10*v^52 + 14845852497485211792*q^11*v^52 + 
 576050189413058112*q^12*v^52 + 15391195197586896*q^13*v^52 + 
 232646302833120*q^14*v^52 + 1769403104256*q^15*v^52 + 5727679680*q^16*v^52 + 
 5461920*q^17*v^52 + 384*q^18*v^52 + 34458749425149177342099456*v^53 + 
 184223738438881289930437632*q*v^53 + 364180965460147003423084992*q^2*v^53 + 
 360014234447584656676054944*q^3*v^53 + 202109214353788429943900544*q^4*
  v^53 + 69180296341340083316804064*q^5*v^53 + 
 15117617776078092814464000*q^6*v^53 + 2180053624161322915760352*q^7*v^53 + 
 212837730682460411567904*q^8*v^53 + 14339430539259525759360*q^9*v^53 + 
 673120412128920978048*q^10*v^53 + 21885005222081776704*q^11*v^53 + 
 479318324853102816*q^12*v^53 + 6696827207147136*q^13*v^53 + 
 54659610091872*q^14*v^53 + 226503214368*q^15*v^53 + 371137152*q^16*v^53 + 
 133152*q^17*v^53 + 59479408949048441020809216*v^54 + 
 257273190469291568346641664*q*v^54 + 420472713788826672236516352*q^2*v^54 + 
 349770619480160955300822432*q^3*v^54 + 167740300178764002263451888*q^4*
  v^54 + 49678820286605400446756592*q^5*v^54 + 
 9484663455835739629562784*q^6*v^54 + 1200503480477166345659728*q^7*v^54 + 
 102520659681288963002848*q^8*v^54 + 5955335799992204325152*q^9*v^54 + 
 234766910114376927136*q^10*v^54 + 6182259942725829584*q^11*v^54 + 
 105091704162112464*q^12*v^54 + 1085263354598352*q^13*v^54 + 
 6149824678512*q^14*v^54 + 16046014864*q^15*v^54 + 13633824*q^16*v^54 + 
 1344*q^17*v^54 + 85618693425771269024799744*v^55 + 
 302980371471309570742968768*q*v^55 + 410759289189999219457042848*q^2*v^55 + 
 286457258015450919662352192*q^3*v^55 + 116094804766643999844687744*q^4*
  v^55 + 29216668554831573245298912*q^5*v^55 + 
 4752273178627367380018368*q^6*v^55 + 511971769494005154396000*q^7*v^55 + 
 37014460910479466015232*q^8*v^55 + 1801335071872666493568*q^9*v^55 + 
 58535366522943011232*q^10*v^55 + 1241967988814823072*q^11*v^55 + 
 16480155791096160*q^12*v^55 + 126889775712000*q^13*v^55 + 
 498513216192*q^14*v^55 + 790162464*q^15*v^55 + 299136*q^16*v^55 + 
 105841732152488099396673024*v^56 + 309313897348711037501143872*q*v^56 + 
 349466992571476383462064800*q^2*v^56 + 204441346575611245619292960*q^3*
  v^56 + 69816423650618322629681880*q^4*v^56 + 
 14840959433395918027623936*q^5*v^56 + 2039259677798732152704600*q^6*v^56 + 
 185111362574094336804528*q^7*v^56 + 11210987444174330466144*q^8*v^56 + 
 452607508812301085040*q^9*v^56 + 12022803722635152000*q^10*v^56 + 
 204040383195704544*q^11*v^56 + 2095669564284528*q^12*v^56 + 
 11851350524304*q^13*v^56 + 31192738320*q^14*v^56 + 27366864*q^15*v^56 + 
 3120*q^16*v^56 + 114807880493233200947972160*v^57 + 
 279203253718663728879455520*q*v^57 + 264031236546122808051206112*q^2*v^57 + 
 129792650471158340929082400*q^3*v^57 + 37330048845424562532382912*q^4*v^57 + 
 6687075967156535460188160*q^5*v^57 + 773267928462752612060800*q^6*v^57 + 
 58851814016191057437792*q^7*v^57 + 2968627687899200969760*q^8*v^57 + 
 98786701646721639008*q^9*v^57 + 2129366373674127168*q^10*v^57 + 
 28635881826836864*q^11*v^57 + 224444900635552*q^12*v^57 + 
 908353098752*q^13*v^57 + 1511196960*q^14*v^57 + 613856*q^15*v^57 + 
 111069776192025144037753728*v^58 + 226135991386070812636346880*q*v^58 + 
 179641064079907420038516288*q^2*v^58 + 74329215958529417658083952*q^3*v^58 + 
 18006038970247243837628016*q^4*v^58 + 2714644613305975781597136*q^5*v^58 + 
 263523533013027747174288*q^6*v^58 + 16755884776762142469984*q^7*v^58 + 
 700646856697237149600*q^8*v^58 + 19101086746688065152*q^9*v^58 + 
 331403398489745568*q^10*v^58 + 3490645848915792*q^11*v^58 + 
 20484829821888*q^12*v^58 + 57178931616*q^13*v^58 + 54816912*q^14*v^58 + 
 6816*q^15*v^58 + 97056081164273850379725696*v^59 + 
 166201487892080755377947712*q*v^59 + 111214486466160374549485152*q^2*v^59 + 
 38778843839325420949563552*q^3*v^59 + 7911683154433765668830016*q^4*v^59 + 
 1002669454734618654778848*q^5*v^59 + 81523001984996008878720*q^6*v^59 + 
 4315533702037222395072*q^7*v^59 + 148858046332219731840*q^8*v^59 + 
 3302229354461916000*q^9*v^59 + 45679327798473312*q^10*v^59 + 
 371476619561280*q^11*v^59 + 1592515845312*q^12*v^59 + 2910875712*q^13*v^59 + 
 1375296*q^14*v^59 + 77369793011792948329297920*v^60 + 
 111816115522376899954307760*q*v^60 + 63142094937476657448481968*q^2*v^60 + 
 18563980143995335496069024*q^3*v^60 + 3188080600107085649490928*q^4*v^60 + 
 339112989068770069825776*q^5*v^60 + 23032802446932879555184*q^6*v^60 + 
 1011124014412797441984*q^7*v^60 + 28609413028963758864*q^8*v^60 + 
 512363303125792608*q^9*v^60 + 5586736090519408*q^10*v^60 + 
 34463421128320*q^11*v^60 + 104520721600*q^12*v^60 + 116073552*q^13*v^60 + 
 19968*q^14*v^60 + 56710403893962124019520768*v^61 + 
 69331292958423490097678496*q*v^61 + 33071152193359071084147168*q^2*v^61 + 
 8196939332771350813536096*q^3*v^61 + 1183616271742995518348064*q^4*v^61 + 
 105453182324307349903584*q^5*v^61 + 5964394527710064193152*q^6*v^61 + 
 216129756318520190592*q^7*v^61 + 4983111096398902272*q^8*v^61 + 
 71366898066582336*q^9*v^61 + 605007632375616*q^10*v^61 + 
 2769390031872*q^11*v^61 + 5693162880*q^12*v^61 + 3425952*q^13*v^61 + 
 96*q^14*v^61 + 38460212279139413034743328*v^62 + 
 39829478847073470835806048*q*v^62 + 16050364972159602275706240*q^2*v^62 + 
 3350865882931656374792544*q^3*v^62 + 406125325972445075162688*q^4*v^62 + 
 30226438833348517399104*q^5*v^62 + 1418163432869805042288*q^6*v^62 + 
 42185366004711265728*q^7*v^62 + 786283512680576880*q^8*v^62 + 
 8903257408450464*q^9*v^62 + 57699218148240*q^10*v^62 + 
 190579071264*q^11*v^62 + 250293024*q^12*v^62 + 67248*q^13*v^62 + 
 24253138359909372957971904*v^63 + 21286304464264456202322112*q*v^63 + 
 7241882123252943488083136*q^2*v^63 + 1271464593033149861752896*q^3*v^63 + 
 129036402872498010632512*q^4*v^63 + 7996090505707217973504*q^5*v^63 + 
 309770617628545775456*q^6*v^63 + 7514386838756250176*q^7*v^63 + 
 112147939241179168*q^8*v^63 + 990138033340096*q^9*v^63 + 
 4803555383360*q^10*v^63 + 11039249248*q^11*v^63 + 8487680*q^12*v^63 + 
 672*q^13*v^63 + 14276506239348660738768321*v^64 + 
 10615955734495247612891376*q*v^64 + 3044833814047768237020408*q^2*v^64 + 
 448544542261492069600416*q^3*v^64 + 38001032168862215402472*q^4*v^64 + 
 1952806032767813112192*q^5*v^64 + 62123512538720542032*q^6*v^64 + 
 1219278649968251568*q^7*v^64 + 14402993204339712*q^8*v^64 + 
 97461602756112*q^9*v^64 + 344658371208*q^10*v^64 + 524705568*q^11*v^64 + 
 204864*q^12*v^64 + 7868406238890631010689056*v^65 + 
 4951902179216000480888448*q*v^65 + 1194802707467442596061696*q^2*v^65 + 
 147244261946411593969824*q^3*v^65 + 10375289214334963916736*q^4*v^65 + 
 440050526595306900192*q^5*v^65 + 11421285770102657952*q^6*v^65 + 
 179665011654184608*q^7*v^65 + 1656216744085152*q^8*v^65 + 
 8406390312960*q^9*v^65 + 20931623520*q^10*v^65 + 19693920*q^11*v^65 + 
 2976*q^12*v^65 + 4069703571144832093596016*v^66 + 
 2163895864524883531971584*q*v^66 + 437963270370226551892608*q^2*v^66 + 
 44987910796157320187600*q^3*v^66 + 2624990733982258229808*q^4*v^66 + 
 91382790001865809824*q^5*v^66 + 1920337207109640448*q^6*v^66 + 
 23939568807234384*q^7*v^66 + 169224182028912*q^8*v^66 + 
 626699246816*q^9*v^66 + 1048553072*q^10*v^66 + 548976*q^11*v^66 + 
 16*q^12*v^66 + 1978739651094467440871904*v^67 + 
 886748817944084828388672*q*v^67 + 150013268064295136916864*q^2*v^67 + 
 12788584066418656932576*q^3*v^67 + 614780695819430583840*q^4*v^67 + 
 17454463707224922048*q^5*v^67 + 294320421269745024*q^6*v^67 + 
 2868228362141472*q^7*v^67 + 15208110157632*q^8*v^67 + 39624308256*q^9*v^67 + 
 41691072*q^10*v^67 + 10176*q^11*v^67 + 905486814260587149188856*v^68 + 
 340956980802556166213664*q*v^68 + 48005998819121158959984*q^2*v^68 + 
 3379389535416701679936*q^3*v^68 + 133069315557963226128*q^4*v^68 + 
 3058432307641298016*q^5*v^68 + 40945701395778264*q^6*v^68 + 
 306769596762144*q^7*v^68 + 1185996145344*q^8*v^68 + 2068612992*q^9*v^68 + 
 1236600*q^10*v^68 + 96*q^11*v^68 + 390276157421669935015200*v^69 + 
 123021294617994015624960*q*v^69 + 14343652105860966329312*q^2*v^69 + 
 828997095726873358688*q^3*v^69 + 26562247788705357664*q^4*v^69 + 
 490011151866143104*q^5*v^69 + 5143215440456416*q^6*v^69 + 
 29020153135520*q^7*v^69 + 78800100768*q^8*v^69 + 85687424*q^9*v^69 + 
 24384*q^10*v^69 + 158497808319759708915024*v^70 + 
 41640985043751948725760*q*v^70 + 3997233822553851303360*q^2*v^70 + 
 188439766959145316352*q^3*v^70 + 4876434774543448032*q^4*v^70 + 
 71491605691231968*q^5*v^70 + 579461053332720*q^6*v^70 + 
 2399519789136*q^7*v^70 + 4347467280*q^8*v^70 + 2641536*q^9*v^70 + 
 240*q^10*v^70 + 60653510877249284090016*v^71 + 
 13214291270152217818080*q*v^71 + 1037406686189137439520*q^2*v^71 + 
 39600209122736701632*q^3*v^71 + 820637805110049216*q^4*v^71 + 
 9451128505689120*q^5*v^71 + 58073673262944*q^6*v^71 + 
 170754720480*q^7*v^71 + 191716512*q^8*v^71 + 53856*q^9*v^71 + 
 21865491811069542897692*v^72 + 3927554210078212312144*q*v^72 + 
 250263003766287353464*q^2*v^72 + 7672106859507082912*q^3*v^72 + 
 126089655949880952*q^4*v^72 + 1125279810933200*q^5*v^72 + 
 5123176113656*q^6*v^72 + 10244425824*q^7*v^72 + 6354672*q^8*v^72 + 
 544*q^9*v^72 + 7421657792402129100576*v^73 + 1091898469875129944640*q*v^73 + 
 55985510490783733248*q^2*v^73 + 1365782144333266944*q^3*v^73 + 
 17603877139421088*q^4*v^73 + 119776238172960*q^5*v^73 + 
 392458551744*q^6*v^73 + 503624640*q^7*v^73 + 141216*q^8*v^73 + 
 2369915206982440300464*v^74 + 283465700278911329760*q*v^74 + 
 11581026665540168448*q^2*v^74 + 222536819929849488*q^3*v^74 + 
 2220427925093568*q^4*v^74 + 11294051120448*q^5*v^74 + 25635002784*q^6*v^74 + 
 19467312*q^7*v^74 + 1584*q^8*v^74 + 711201596417686556000*v^75 + 
 68579683538455246464*q*v^75 + 2207669639276032672*q^2*v^75 + 
 33036441906895296*q^3*v^75 + 251259344141312*q^4*v^75 + 
 932699327648*q^5*v^75 + 1391853440*q^6*v^75 + 554624*q^7*v^75 + 
 200310145911816381192*v^76 + 15424611267563748576*q*v^76 + 
 386265388985711376*q^2*v^76 + 4444680029449440*q^3*v^76 + 
 25287436323360*q^4*v^76 + 66486312192*q^5*v^76 + 60481248*q^6*v^76 + 
 10368*q^7*v^76 + 52864637434296420576*v^77 + 3215975017486197024*q*v^77 + 
 61734422599334880*q^2*v^77 + 538559373852480*q^3*v^77 + 
 2238899981568*q^4*v^77 + 4013878848*q^5*v^77 + 1977888*q^6*v^77 + 
 96*q^7*v^77 + 13048254426935328464*v^78 + 619481246562371680*q*v^78 + 
 8961735927122368*q^2*v^78 + 58341802255968*q^3*v^78 + 
 171927139504*q^4*v^78 + 199996848*q^5*v^78 + 43392*q^6*v^78 + 
 3005354620061118432*v^79 + 109810191604666368*q*v^79 + 
 1173620808079296*q^2*v^79 + 5601124529952*q^3*v^79 + 11234356992*q^4*v^79 + 
 7924416*q^5*v^79 + 480*q^6*v^79 + 644270172410405382*v^80 + 
 17829249456264336*q*v^80 + 137519989926696*q^2*v^80 + 
 471525226656*q^3*v^80 + 608176392*q^4*v^80 + 235440*q^5*v^80 + 
 128162561403984736*v^81 + 2636965842612480*q*v^81 + 
 14273629565120*q^2*v^81 + 34348946624*q^3*v^81 + 26215584*q^4*v^81 + 
 4704*q^5*v^81 + 23575263578670672*v^82 + 352938407866560*q*v^82 + 
 1295933177664*q^2*v^82 + 2128243248*q^3*v^82 + 844128*q^4*v^82 + 
 48*q^5*v^82 + 3993801150078624*v^83 + 42409960932288*q*v^83 + 
 101287691904*q^2*v^83 + 109527936*q^3*v^83 + 18048*q^4*v^83 + 
 620130546720072*v^84 + 4530964524064*q*v^84 + 6672910288*q^2*v^84 + 
 4519296*q^3*v^84 + 192*q^4*v^84 + 87762922037472*v^85 + 
 425212223040*q*v^85 + 360035232*q^2*v^85 + 141024*q^3*v^85 + 
 11245396295664*v^86 + 34514159424*q*v^86 + 15258624*q^2*v^86 + 
 2976*q^3*v^86 + 1294168536928*v^87 + 2374241440*q*v^87 + 475584*q^2*v^87 + 
 32*q^3*v^87 + 132466401948*v^88 + 134604528*q*v^88 + 9672*q^2*v^88 + 
 11913153312*v^89 + 6039072*q*v^89 + 96*q^2*v^89 + 926847248*v^90 + 
 201056*q*v^90 + 61119648*v^91 + 4416*q*v^91 + 3321912*v^92 + 48*q*v^92 + 
 142880*v^93 + 4560*v^94 + 96*v^95 + v^96;



(* Table 2: Kagome lattice polynomials on hexagonal bases. *) 
(* Note the n=3 polynomials are included only for q=3 and q=4 *)

kagomeHex1=-q^9 - 18*q^8*v - 153*q^7*v^2 - 810*q^6*v^3 - 6*q^7*v^3 - 2961*q^5*v^4 -
 90*q^6*v^4 - 7776*q^4*v^5 - 630*q^5*v^5 - 14574*q^3*v^6 - 2667*q^4*v^6 -
 15*q^5*v^6 - 18144*q^2*v^7 - 7272*q^3*v^7 - 180*q^4*v^7 - 11664*q*v^8 -
 11943*q^2*v^8 - 918*q^3*v^8 - 6966*q*v^9 - 2100*q^2*v^9 - 14*q^3*v^9 +  8748*v^10 + 1539*q*v^10 + 9*q^2*v^10 + 16524*v^11 + 2268*q*v^11 +
 18*q^2*v^11 + 14499*v^12 + 768*q*v^12 + 7938*v^13 + 126*q*v^13 + 3015*v^14 +
 9*q*v^14 + 816*v^15 + 153*v^16 + 18*v^17 + v^18;

kagomeHex2=-q^36 - 72*q^35*v - 2556*q^34*v^2 - 59616*q^33*v^3 - 24*q^34*v^3 - 
 1027134*q^32*v^4 - 1656*q^33*v^4 - 13935240*q^31*v^5 - 56304*q^32*v^5 - 
 154981716*q^30*v^6 - 1256916*q^31*v^6 - 276*q^32*v^6 - 1452379032*q^29*v^7 - 
 20712456*q^30*v^7 - 18216*q^31*v^7 - 11699853543*q^28*v^8 - 
 268570656*q^29*v^8 - 592092*q^30*v^8 - 82247869152*q^27*v^9 - 
 2852501184*q^28*v^9 - 12628872*q^29*v^9 - 2024*q^30*v^9 - 
 510505232184*q^26*v^10 - 25507716408*q^27*v^10 - 198718740*q^28*v^10 - 
 127692*q^29*v^10 - 2823914032200*q^25*v^11 - 195905349792*q^26*v^11 - 
 2458922616*q^27*v^11 - 3966048*q^28*v^11 - 14026421605338*q^24*v^12 - 
 1311821828892*q^25*v^12 - 24906366606*q^26*v^12 - 80803632*q^27*v^12 - 
 10866*q^28*v^12 - 62944651108800*q^23*v^13 - 7748629852680*q^24*v^13 - 
 212256521352*q^25*v^13 - 1214035992*q^26*v^13 - 655920*q^27*v^13 - 
 256500625193676*q^22*v^14 - 40749085959624*q^23*v^14 - 
 1552502272500*q^24*v^14 - 14337716436*q^25*v^14 - 19489572*q^26*v^14 - 
 180*q^27*v^14 - 953133303355848*q^21*v^15 - 192218112202032*q^22*v^15 - 
 9893038731528*q^23*v^15 - 138543877848*q^24*v^15 - 379786824*q^25*v^15 - 
 57624*q^26*v^15 - 3240796392450117*q^20*v^16 - 818260887054384*q^21*v^16 - 
 55564335359442*q^22*v^16 - 1125790613604*q^23*v^16 - 5456159190*q^24*v^16 - 
 3027204*q^25*v^16 - 72*q^26*v^16 - 10111204499635728*q^19*v^17 - 
 3159124332431472*q^20*v^17 - 277600183873488*q^21*v^17 - 
 7846889883264*q^22*v^17 - 61593150528*q^23*v^17 - 83266848*q^24*v^17 - 
 7344*q^25*v^17 - 29012079260133308*q^18*v^18 - 11106530779462236*q^19*v^18 - 
 1242787401108096*q^20*v^18 - 47618408645452*q^21*v^18 - 
 568654773780*q^22*v^18 - 1526874888*q^23*v^18 - 471688*q^24*v^18 - 
 12*q^25*v^18 - 76686516447476400*q^17*v^19 - 35673547035156984*q^18*v^19 - 
 5015397632451120*q^19*v^19 - 254496558795480*q^20*v^19 - 
 4412572212312*q^21*v^19 - 20775911904*q^22*v^19 - 16828056*q^23*v^19 - 
 1944*q^24*v^19 - 186953844022626276*q^16*v^20 - 
 104950868610800052*q^17*v^20 - 18332486376119352*q^18*v^20 - 
 1208760196420404*q^19*v^20 - 29349998753994*q^20*v^20 - 
 222796554084*q^21*v^20 - 383928696*q^22*v^20 - 116712*q^23*v^20 - 
 420629168710634328*q^15*v^21 - 283353401539801416*q^16*v^21 - 
 60925006267097880*q^17*v^21 - 5138745389129640*q^18*v^21 - 
 169819759815288*q^19*v^21 - 1956647589576*q^20*v^21 - 6243368832*q^21*v^21 - 
 4321176*q^22*v^21 - 216*q^23*v^21 - 873432370989648072*q^14*v^22 - 
 702945447118597296*q^15*v^22 - 184629149755536456*q^16*v^22 - 
 19664928727455960*q^17*v^22 - 864421058160756*q^18*v^22 - 
 14448409132824*q^19*v^22 - 77568752268*q^20*v^22 - 108751860*q^21*v^22 - 
 24552*q^22*v^22 - 1672788061979852832*q^13*v^23 - 
 1603305606510500688*q^14*v^23 - 511271136268255728*q^15*v^23 - 
 68039854452424800*q^16*v^23 - 3904913244496608*q^17*v^23 - 
 91429981508160*q^18*v^23 - 770776031808*q^19*v^23 - 1979509896*q^20*v^23 - 
 1160712*q^21*v^23 - 2950470374386934952*q^12*v^24 - 
 3361485089362391196*q^13*v^24 - 1295408982085375404*q^14*v^24 - 
 213553602610068216*q^15*v^24 - 15760957810466373*q^16*v^24 - 
 502876536093492*q^17*v^24 - 6322179951786*q^18*v^24 - 
 27428990400*q^19*v^24 - 33538557*q^20*v^24 - 3852*q^21*v^24 - 
 4780645343660992032*q^11*v^25 - 6471333265935421152*q^12*v^25 - 
 3004292796937477560*q^13*v^25 - 609403119501440160*q^14*v^25 - 
 57130648645046400*q^15*v^25 - 2429846235550728*q^16*v^25 - 
 43786967546952*q^17*v^25 - 301148661816*q^18*v^25 - 678151728*q^19*v^25 - 
 291888*q^20*v^25 - 7088430219096910248*q^10*v^26 - 
 11414277782896356900*q^11*v^26 - 6373741666892524560*q^12*v^26 - 
 1582977541144861836*q^13*v^26 - 186671093911968096*q^14*v^26 - 
 10397774811316320*q^15*v^26 - 260375817438756*q^16*v^26 - 
 2700616376376*q^17*v^26 - 10291069116*q^18*v^26 - 10532412*q^19*v^26 - 
 1008*q^20*v^26 - 9563785971237789696*q^9*v^27 - 
 18378858882953006496*q^10*v^27 - 12347243596125509952*q^11*v^27 - 
 3743051502299325904*q^12*v^27 - 551080557161224896*q^13*v^27 - 
 39638176311270360*q^14*v^27 - 1345895909303888*q^15*v^27 - 
 20239367584896*q^16*v^27 - 122558309736*q^17*v^27 - 243684488*q^18*v^27 - 
 90144*q^19*v^27 - 11646979544658885840*q^8*v^28 - 
 26865833574512175336*q^9*v^28 - 21767024662243163748*q^10*v^28 - 
 8045721911886200064*q^11*v^28 - 1471188299912447886*q^12*v^28 - 
 135156582450113508*q^13*v^28 - 6102770413346856*q^14*v^28 - 
 128959666703676*q^15*v^28 - 1182079226826*q^16*v^28 - 4070501172*q^17*v^28 - 
 3706974*q^18*v^28 - 288*q^19*v^28 - 12655854788243479776*q^7*v^29 - 
 35363087067791493216*q^8*v^29 - 34730406304055497728*q^9*v^29 - 
 15672626482030140240*q^10*v^29 - 3549035400120034776*q^11*v^29 - 
 413082450716212656*q^12*v^29 - 24428973559162536*q^13*v^29 - 
 707578446521160*q^14*v^29 - 9449107028640*q^15*v^29 - 
 52282355688*q^16*v^29 - 94821480*q^17*v^29 - 30312*q^18*v^29 - 
 12068687323171989504*q^6*v^30 - 41418411725345909904*q^7*v^30 - 
 49736470880782984176*q^8*v^30 - 27516512754266712096*q^9*v^30 - 
 7714953254604958392*q^10*v^30 - 1131752116121440692*q^11*v^30 - 
 86656346767132608*q^12*v^30 - 3373625730971244*q^13*v^30 - 
 63670830066840*q^14*v^30 - 536712836412*q^15*v^30 - 1712936700*q^16*v^30 - 
 1397784*q^17*v^30 - 36*q^18*v^30 - 9856458652700650752*q^5*v^31 - 
 42414064012441878336*q^6*v^31 - 63129785014939131504*q^7*v^31 - 
 43164597805268355576*q^8*v^31 - 15029663696876911680*q^9*v^31 - 
 2772964608624391680*q^10*v^31 - 272717690482827720*q^11*v^31 - 
 14057138450113200*q^12*v^31 - 366037615606680*q^13*v^31 - 
 4517293170240*q^14*v^31 - 23404283496*q^15*v^31 - 39020904*q^16*v^31 - 
 8568*q^17*v^31 - 6640894492238260224*q^4*v^32 - 
 36980409624841776384*q^5*v^32 - 69677276985949136040*q^6*v^32 - 
 59676920001651288132*q^7*v^32 - 25993801619467047279*q^8*v^32 - 
 6041364766877508948*q^9*v^32 - 759925017432607068*q^10*v^32 - 
 51302655494296992*q^11*v^32 - 1809053580625074*q^12*v^32 - 
 31703506749864*q^13*v^32 - 252007467030*q^14*v^32 - 752920020*q^15*v^32 - 
 510552*q^16*v^32 - 3470768533738598400*q^3*v^33 - 
 26314731169165551744*q^4*v^33 - 64890740174639124096*q^5*v^33 - 
 71155669567672482624*q^6*v^33 - 39295825406792798760*q^7*v^33 - 
 11579740874374865568*q^8*v^33 - 1863077278806453024*q^9*v^33 - 
 163672662802737360*q^10*v^33 - 7709320412488560*q^11*v^33 - 
 187422714113856*q^12*v^33 - 2193033576720*q^13*v^33 - 
 10770181032*q^14*v^33 - 16122096*q^15*v^33 - 2520*q^16*v^33 - 
 1253663366860800000*q^2*v^34 - 14186731213878547968*q^3*v^34 - 
 48457879706599268256*q^4*v^34 - 70566923199025863000*q^5*v^34 - 
 50582945671530489756*q^6*v^34 - 19162332987449030424*q^7*v^34 - 
 3966803417032255908*q^8*v^34 - 452882315527165008*q^9*v^34 - 
 28249493978588184*q^10*v^34 - 936433223648820*q^11*v^34 - 
 15638326384644*q^12*v^34 - 118820367540*q^13*v^34 - 330550704*q^14*v^34 - 
 190656*q^15*v^34 - 235092492288000000*q*v^35 - 
 4939439751352166400*q^2*v^35 - 26243175559772563200*q^3*v^35 - 
 54389742117070373712*q^4*v^35 - 52849168039453398984*q^5*v^35 - 
 26443743630904037376*q^6*v^35 - 7152254584470129456*q^7*v^35 - 
 1067549313918445488*q^8*v^35 - 87976014700162176*q^9*v^35 - 
 3932671642894224*q^10*v^35 - 91632884568552*q^11*v^35 - 
 1030633079760*q^12*v^35 - 4793835024*q^13*v^35 - 6480072*q^14*v^35 - 
 864*q^15*v^35 - 602628584832000000*q*v^36 - 7751513297817358848*q^2*v^36 - 
 27638175928571134848*q^3*v^36 - 40305850879354190136*q^4*v^36 - 
 28282110941336595948*q^5*v^36 - 10358601842334245022*q^6*v^36 - 
 2061700451879928576*q^7*v^36 - 226185592041678564*q^8*v^36 - 
 13593741951118956*q^9*v^36 - 435487677020970*q^10*v^36 - 
 7019640884736*q^11*v^36 - 50777544888*q^12*v^36 - 129555564*q^13*v^36 - 
 64920*q^14*v^36 + 176319369216000000*v^37 + 743428662007449600*q*v^37 - 
 3442294586821360896*q^2*v^37 - 15108010980602692320*q^3*v^37 - 
 18794273301296100000*q^4*v^37 - 10448861686860945240*q^5*v^37 - 
 2950335570389986008*q^6*v^37 - 445291147255309704*q^7*v^37 - 
 36459804304026072*q^8*v^37 - 1600626830842008*q^9*v^37 - 
 36157168931472*q^10*v^37 - 384817087656*q^11*v^37 - 1607099544*q^12*v^37 - 
 1749888*q^13*v^37 - 144*q^14*v^37 + 1179197003635200000*v^38 + 
 6604107875254209024*q*v^38 + 9343516273746992064*q^2*v^38 + 
 2467053723247367328*q^3*v^38 - 2761698882350063376*q^4*v^38 - 
 1971879685526678148*q^5*v^38 - 501535690544811528*q^6*v^38 - 
 61247953377257364*q^7*v^38 - 3813758363155068*q^8*v^38 - 
 119792691222408*q^9*v^38 - 1764942792300*q^10*v^38 - 10085299056*q^11*v^38 - 
 11737512*q^12*v^38 + 8640*q^13*v^38 + 3909407011249305600*v^39 + 
 17337334271564703744*q*v^39 + 24331088131509156192*q^2*v^39 + 
 14559354125453350224*q^3*v^39 + 4115691003667158360*q^4*v^39 + 
 558529151839970832*q^5*v^39 + 33834634311231528*q^6*v^39 + 
 706984621040760*q^7*v^39 + 9415188871272*q^8*v^39 + 1309720428024*q^9*v^39 + 
 50373896904*q^10*v^39 + 578233056*q^11*v^39 + 1724664*q^12*v^39 + 
 480*q^13*v^39 + 8592078064139373312*v^40 + 29231425058504787072*q*v^40 + 
 33557176729771469640*q^2*v^40 + 17625196630275373260*q^3*v^40 + 
 4815896120466414903*q^4*v^40 + 736313320396339488*q^5*v^40 + 
 66085784944299522*q^6*v^40 + 3585211724332944*q^7*v^40 + 
 117766192260645*q^8*v^40 + 2242441227528*q^9*v^40 + 22161069594*q^10*v^40 + 
 90827172*q^11*v^40 + 91008*q^12*v^40 + 14120465246315429760*v^41 + 
 37075499337847124160*q*v^41 + 33837846264199916064*q^2*v^41 + 
 14464911059317861992*q^3*v^41 + 3274465198715731800*q^4*v^41 + 
 418321576295679024*q^5*v^41 + 31117989147017472*q^6*v^41 + 
 1354077024572088*q^7*v^41 + 33606082854504*q^8*v^41 + 
 445327622424*q^9*v^41 + 2755648944*q^10*v^41 + 5984424*q^11*v^41 + 
 1944*q^12*v^41 + 18549769756769499744*v^42 + 37985860162790841672*q*v^42 + 
 27461658328361825796*q^2*v^42 + 9393026891429742648*q^3*v^42 + 
 1709224858940211408*q^4*v^42 + 175071826018595808*q^5*v^42 + 
 10310958453477924*q^6*v^42 + 346218180357852*q^7*v^42 + 
 6354722750028*q^8*v^42 + 58288929288*q^9*v^42 + 223905948*q^10*v^42 + 
 241368*q^11*v^42 + 12*q^12*v^42 + 20323183473617995440*v^43 + 
 32764999866383836872*q*v^43 + 18793295880512215608*q^2*v^43 + 
 5118919970209371144*q^3*v^43 + 741357473207708016*q^4*v^43 + 
 60054366680719632*q^5*v^43 + 2756358553573656*q^6*v^43 + 
 70218394301592*q^7*v^43 + 934777947600*q^8*v^43 + 5767279056*q^9*v^43 + 
 12995352*q^10*v^43 + 5904*q^11*v^43 + 19118734389579304152*v^44 + 
 24444396709043173452*q*v^44 + 11147751356751645786*q^2*v^44 + 
 2413455022772350920*q^3*v^44 + 276780810997530576*q^4*v^44 + 
 17593125816255408*q^5*v^44 + 622481636900682*q^6*v^44 + 
 11846225961864*q^7*v^44 + 111589965990*q^8*v^44 + 442730736*q^9*v^44 + 
 531108*q^10*v^44 + 72*q^11*v^44 + 15769595395149446304*v^45 + 
 16071464834590961736*q*v^45 + 5834538590056990584*q^2*v^45 + 
 1002208746483611272*q^3*v^45 + 90621594420401616*q^4*v^45 + 
 4488209220599400*q^5*v^45 + 121075242653984*q^6*v^45 + 
 1690092337992*q^7*v^45 + 10896515832*q^8*v^45 + 25981232*q^9*v^45 + 
 13968*q^10*v^45 + 11581226847341304984*v^46 + 9436783033094783184*q*v^46 + 
 2726691849958035708*q^2*v^46 + 370616170230895212*q^3*v^46 + 
 26292547502967456*q^4*v^46 + 1006634506845384*q^5*v^46 + 
 20435212719216*q^6*v^46 + 204420976812*q^7*v^46 + 860957928*q^8*v^46 + 
 1107432*q^9*v^46 + 180*q^10*v^46 + 7659961982883742896*v^47 + 
 4996062402156869616*q*v^47 + 1146928296460522248*q^2*v^47 + 
 122868509633072928*q^3*v^47 + 6796991390117184*q^4*v^47 + 
 199246757523696*q^5*v^47 + 2994778185120*q^6*v^47 + 20820425328*q^7*v^47 + 
 53484048*q^8*v^47 + 30600*q^9*v^47 + 4601794721631839649*v^48 + 
 2401019291309106684*q*v^48 + 436441415988009594*q^2*v^48 + 
 36651442793329944*q^3*v^48 + 1568938557532350*q^4*v^48 + 
 34799980240788*q^5*v^48 + 379352729286*q^6*v^48 + 1758525996*q^7*v^48 + 
 2472336*q^8*v^48 + 408*q^9*v^48 + 2526787914573021336*v^49 + 
 1052259014699131968*q*v^49 + 150686061680460744*q^2*v^49 + 
 9850638737545488*q^3*v^49 + 323232753813408*q^4*v^49 + 
 5345754054984*q^5*v^49 + 41147236512*q^6*v^49 + 120051432*q^7*v^49 + 
 76248*q^8*v^49 + 1273782131715028356*v^50 + 421758585760266360*q*v^50 + 
 47258544104337132*q^2*v^50 + 2384212181446116*q^3*v^50 + 
 59282044801848*q^4*v^50 + 717740559468*q^5*v^50 + 3764880576*q^6*v^50 + 
 6360084*q^7*v^50 + 1188*q^8*v^50 + 591336025181555928*v^51 + 
 154834996100653848*q*v^51 + 13458683548949688*q^2*v^51 + 
 518588941631208*q^3*v^51 + 9634339286688*q^4*v^51 + 83436759672*q^5*v^51 + 
 284071224*q^6*v^51 + 244608*q^7*v^51 + 253285860175579602*v^52 + 
 52080562002780252*q*v^52 + 3474678312684360*q^2*v^52 + 
 101006656075008*q^3*v^52 + 1378051045344*q^4*v^52 + 8287300116*q^5*v^52 + 
 17067060*q^6*v^52 + 6048*q^7*v^52 + 100191034602838152*v^53 + 
 16038722704263192*q*v^53 + 810845552742480*q^2*v^53 + 
 17528430558384*q^3*v^53 + 171867152016*q^4*v^53 + 690482448*q^5*v^53 + 
 770328*q^6*v^53 + 72*q^7*v^53 + 36604182837178156*v^54 + 
 4514616207010224*q*v^54 + 170306401658028*q^2*v^54 + 
 2692469952652*q^3*v^54 + 18453520704*q^4*v^54 + 47031012*q^5*v^54 + 
 23376*q^6*v^54 + 12343500148419000*v^55 + 1158487836867576*q*v^55 + 
 32013703029528*q^2*v^55 + 363048873336*q^3*v^55 + 1676068200*q^4*v^55 + 
 2522304*q^5*v^55 + 360*q^6*v^55 + 3836867468310207*v^56 + 
 270037458011880*q*v^56 + 5346648312624*q^2*v^56 + 42526796220*q^3*v^56 + 
 125577603*q^4*v^56 + 100404*q^5*v^56 + 1097195008152864*v^57 + 
 56911612675752*q*v^57 + 785993383056*q^2*v^57 + 4271027976*q^3*v^57 + 
 7472328*q^4*v^57 + 2664*q^5*v^57 + 287875482583896*v^58 + 
 10781374064328*q*v^58 + 100498994208*q^2*v^58 + 361561428*q^3*v^58 + 
 331848*q^4*v^58 + 36*q^5*v^58 + 69067278885456*v^59 + 1822441520304*q*v^59 + 
 11004635376*q^2*v^59 + 25210512*q^3*v^59 + 9792*q^4*v^59 + 
 15089360347620*v^60 + 272356077396*q*v^60 + 1010883246*q^2*v^60 + 
 1399704*q^3*v^60 + 144*q^4*v^60 + 2986606201248*v^61 + 35567240832*q*v^61 + 
 75713400*q^2*v^61 + 58536*q^3*v^61 + 532207778688*v^62 + 3997970496*q*v^62 + 
 4435848*q^2*v^62 + 1656*q^3*v^62 + 84733612688*v^63 + 379146744*q*v^63 + 
 190368*q^2*v^63 + 24*q^3*v^63 + 11939501439*v^64 + 29508732*q*v^64 + 
 5310*q^2*v^64 + 1471299336*v^65 + 1810296*q*v^65 + 72*q^2*v^65 + 
 156156804*v^66 + 82104*q*v^66 + 13989096*v^67 + 2448*q*v^67 + 1028754*v^68 + 
 36*q*v^68 + 59640*v^69 + 2556*v^70 + 72*v^71 + v^72;

kagomeHex3q3=-443426488243037769948249630619149892803-23945030365124039577205480053434094211362 v-642524981464161728655013714767148194671547 v^2-11424440043093625104946703483271777838176492 v^3-151444335382621175645965592844619501188794196 v^4-1596698967395295262785056234926047317002898460 v^5-13948358611134460315807197596606423820778734138 v^6-103857130213960550029359741120801465538589121768 v^7-672922891942566687640470602912292877276467151866 v^8-3854750369883948259533454131499595580470447190864 v^9-19768325275732258839120412440547603222296326657694 v^10-91684391918611367229649801900034162626936133711964 v^11-387810985667994557867039118641408597680621973852172 v^12-1506649306779092946996951157144456050834114453449028 v^13-5408655725407291665076334743892358560775919625611698 v^14-18034821941799423513626418463844229716392564118886780 v^15-56111452730356420869135434138003458806985245916926384 v^16-163547462984850339257008892223080212915361780930836908 v^17-448155037560153059963362635476816319143595252318688581 v^18-1158190610288231451604627085849856935247761570285000676 v^19-2830967510649004971406154518172496298313594189574157350 v^20-6561596569589866424358924700601317721436896037937748460 v^21-14454998015365492303940287372390122777491646365107791387 v^22-30330909088806586344801654106225751438745138203834907420 v^23-60737778546277833404830018575034817976873845848028530170 v^24-116283292051798424172614418808679031579594789046629411582 v^25-213196051602662455547402285750303623274755009988877776952 v^26-374894735132078422687980737167516007942748404762707234140 v^27-633176897020187854932812141804459719962424837732876722801 v^28-1028491736951544946738471348162174485717536650902768921798 v^29-1608691443013044812653800002697420302007053089648626367662 v^30-2425730574729903988327249990771973355318939281381046008622 v^31-3530049194546437330780777973698997228738191990669573882836 v^32-4962833101779885521576627290570260759664239555355195052844 v^33-6746927920037969219952295704254489783620072018001379992472 v^34-8877762163675375307390859299580862052354133220449891018258 v^35-11316037912097212835234306849158361401707660989929769224929 v^36-13984015515009020664385130013972501636430188934726175289798 v^37-16766855345044019077882394649630527409474808039347054173862 v^38-19519699277455696719895495138411338606312889777407576405870 v^39-22080114970462301316472896222941154712445700992989585626855 v^40-24284421686261050128134574095415706568728411584052828579464 v^41-25985537287508094176749208355406357304460993213864981025626 v^42-27069559956242168635237867247805398132763095000806625426880 v^43-27468442859737784781504312018002549266139217130549302131343 v^44-27166807960784364923969584517280915505268624086465381724802 v^45-26202012709031377964714226257875428882069492722397939217425 v^46-24657779449992437829412209878538381666102638502568908970644 v^47-22652755322483116419716488828927096201203786291719547449241 v^48-20326078182898286417298765203173423047503143177006660602732 v^49-17822272665119765143463477094774074535577932480183314525922 v^50-15277598232179530839108094061750035153872908525709855429768 v^51-12809424907239078760874453473044452482845375381426142674681 v^52-10509486150097716429967372296127072214857662447786165564984 v^53-8441124169397284037577718201494499023823193828560000380804 v^54-6640039968700590682348092613876473783377587103209092550452 v^55-5117670550930156107082266178501906231680955243896389576958 v^56-3866158870812923445057745354226575023049803998610021631146 v^57-2863927340346079167301346730553229581537890287516199394164 v^58-2081051120222212257717229556781229233400976674216677090756 v^59-1483881943532102110835133898334012397549363412189056191490 v^60-1038633757924919116796647456300019886214276835313111003774 v^61-713863315332527548240799639223310708033603325887929138723 v^62-481938604344910300618582597085417981401064145748850765700 v^63-319681124867958035679123526897785477806854766161720052106 v^64-208403043960290661546581102549977384496589305016320357070 v^65-133552690003239190384089857102809307208292247304907891329 v^66-84148541600348323868245671986593306011700362315255986406 v^67-52137571473666900887920802854092009390474666607494425328 v^68-31769269799515531806226553371214511691441538750368050396 v^69-19038377113019057689162484927119270988815546051873335948 v^70-11220142136996897253340485434434291457447748997428102984 v^71-6502026290288655878101698626080868491486017404295258186 v^72-3703923918554492859046083566984933618321801696414191614 v^73-2073231867821144111032734663759847547454436622865020223 v^74-1139517214322105785201962496252367154386298966587513376 v^75-614422410347085398820689766234505722249430575895457076 v^76-324557911118563625004262959782942144231212078398718866 v^77-167625998410079683028738446098152329634092602031535292 v^78-84404489652032565384878264911158785836740115079791662 v^79-41256100776725843797801218644268473047406444577965394 v^80-19443042551619794981572767749900549923884341679453372 v^81-8734939111079798695836426382035323241675476291270592 v^82-3663089310539929014130832713564470253614633099895188 v^83-1369903115893137976516067193650207848471160635421133 v^84-399281983617513003333250803703623127348289797946652 v^85-30344424469480969863644530261910459760213518998740 v^86+81676533878998195995896834457864266830794824842620 v^87+94565348149368254065178896492493218759320057629649 v^88+76260093562668837244745436093165232645724482204284 v^89+53342369413202125599820548794737335918059439667626 v^90+34444482994156058492302084863237467851401203689182 v^91+21084236252791429898982217418931249255268564751025 v^92+12403254058981806123845215887906896755528833703218 v^93+7067998638405777776339992493327403777489044772930 v^94+3920887203104611242632626672223997358672184900838 v^95+2124216475797382150561375880147504924497474365525 v^96+1126366354778135816769588458815334599277252702946 v^97+585418444211891375086402525201152798768644825667 v^98+298532926836416452841848245765858231202497320940 v^99+149466368741185772847099473684560907374987250022 v^100+73501814665582424571062347378391425812291575568 v^101+35510077668208883859068250353989693143484641672 v^102+16855270563760788001077121398280352043201168372 v^103+7860150553870682685495318621128937283159609716 v^104+3600608978434707819885685231186599871562796702 v^105+1619852606039921475559322600597046692212284222 v^106+715492244369101168509186607711763923154072736 v^107+310180758523585091022018766038409680797591145 v^108+131927186199789733363643200255426588576670550 v^109+55026683911711891222233561426619075777343676 v^110+22497029933158939168844845003120115762435988 v^111+9010893613155272081457877682761962478408875 v^112+3533992174067313613947604844724562065365862 v^113+1356343974895975868649904193246743797887673 v^114+509120139705582403967148769170209654709720 v^115+186786436078883167912616821942047976863495 v^116+66936463611717307798022556994967610131328 v^117+23414232447942567566669256589176471987627 v^118+7989028458356105455632524842685689605402 v^119+2657001750991763692520632134711344570550 v^120+860696753962763156386629111032871850302 v^121+271353212241136786729920756902774568453 v^122+83195773147364570691789119293226573172 v^123+24785203939226037065713310351106364764 v^124+7168690668113818846414739133771400254 v^125+2011228070698105867132474365386808705 v^126+546840654530842931542487143920550278 v^127+143954992420812964503387690647006637 v^128+36654796915034503921078856638811076 v^129+9018334425060876147455088749429919 v^130+2141639191206430052090573782048626 v^131+490344552437880204183232764621693 v^132+108112842120174343747538368810752 v^133+22926210540055386314438486925990 v^134+4669750632255231270731993308500 v^135+912335079419647849979832453192 v^136+170713715386304063459583962856 v^137+30545426822961429543059949258 v^138+5217334335693509447213926668 v^139+849142530931970292919243389 v^140+131426409986168138139510306 v^141+19302874442201371704266466 v^142+2683990899113170705574454 v^143+352406527780271283543357 v^144+43569251079852328566120 v^145+5056196102682127864722 v^146+548844996992177728980 v^147+55506022823244971700 v^148+5206497780324928068 v^149+450643066158045744 v^150+35777830631333796 v^151+2587354953727968 v^152+169024613483052 v^153+9874812123504 v^154+509563034460 v^155+22862326302 v^156+873668268 v^157+27647082 v^158+695520 v^159+13041 v^160+162 v^161+v^162;

kagomeHex3q4=-5846006549323611672814739330865132078623730171904-236763265247606272748996942900037849184261071962112 v-4764860713108076239073563475863261714833254073237504 v^2-63546273878852325246360991987108075230017403960164352 v^3-631932253223919623511107949831899458746973313304625152 v^4-4999235074003594359469003156640210510250159886024310784 v^5-32779343282968666501030780930074773891218714942450434048 v^6-183263492166700105129893734780840557893851436975579463680 v^7-891999827529346545232098168620219838710041236833122123776 v^8-3840461445838700399922198011118259445746539467806655643648 v^9-14811601665222011364392354557693725302814516201445813911552 v^10-51696143015095342960450507054799291334482797606663190740992 v^11-164674382262640846426324336066272725832767719360112420192256 v^12-482169375984109512155448323498324705669587628465092036657152 v^13-1305632432063977479602306257508562048963286549432222636572672 v^14-3286799017994811551881772950104408804494113059275196378120192 v^15-7727687862313486474633578948145000191177744435771029248278528 v^16-17037498360742962518352925744027018347744646925546495605211136 v^17-35350876270582699806402139553225298774518366722723557729632256 v^18-69250858044999613132466470705841730131824499666398806062137344 v^19-128449574927914489846349335291770072447030755679948476214411264 v^20-226180059873308578918243172912073896686190711035644591533457408 v^21-378981399014286877082592846425694716850361412465242929471946752 v^22-605565413692212529307474311141014303374927289841253584610525184 v^23-924576106620690447364547574007722665912023305851748896697483264 v^24-1351301562598156127010328473704823897344788089554410718934073344 v^25-1893730960706299952013713188490149045177689892367167323358887936 v^26-2548676645560841297216399224531336947209694687227103540922023936 v^27-3298886302640724624780863001262830813839914621389578131765985280 v^28-4112051419785937045985348318477156857243599409652603342045577216 v^29-4942332325978174743501849416487773097219470235938112772874698752 v^30-5734510094459400850229195695838488464711964846536721781508538368 v^31-6430266510176015675723826893565449517308400699674449948446818304 v^32-6975555548760781782435532310005083777043757752219651491011493888 v^33-7327722473785081776321282162945796360801183814780993810567528448 v^34-7461042823271809621542949754561487612465237233221223834292584448 v^35-7369689189215271060897000538219988404794873909633866194130829312 v^36-7067691350247302947732315940164955033666312539260847055091793920 v^37-6586079626066018428998307274730435162875895864144134940129230848 v^38-5967931007030307985984261815636455922286683123296163698023858176 v^39-5262354081854737658613654007634673666748241868452355342807859200 v^40-4518505049419140936501123165412148380892672037886841778283216896 v^41-3780550242814376269480681097106254587794717840750810884091150336 v^42-3084161492625620409115010826886930360675396234013648540028370944 v^43-2454751749008022773816282217559667750189830598210588589730824192 v^44-1907322053267261097468587000592857239826024724777238135698358272 v^45-1447558045190614123439204368994035875779531600881576750583119872 v^46-1073706563595166355184087922454523133423271754670239954480660480 v^47-778768438962908794387699217641114197363444693617255113732128768 v^48-552628798190540741483838151860633412000836502941107483465220096 v^49-383870568567013161660527483919747472982634057974684091137654784 v^50-261144423543137870614148621919888454654971033458198360818188288 v^51-174074437882588932240481886465710348904746902145075895209033728 v^52-113751376389146724475041421606048781377167407324275815173062656 v^53-72903853188317526185925191339413153347616880709678928742055936 v^54-45847638660936433080931619919722307823993914599592649499344896 v^55-28304299582405424201316596527295152880411315022783511623892992 v^56-17161244863097213504135926853728932030883941241864749632716800 v^57-10223358969971376113015803391791811748542849699841613750075392 v^58-5986453537091648884343109170615420997568047784108925952983040 v^59-3447103628590557902081593816301287825469824765846455456890880 v^60-1952628091197900915921393025087471126254822773122871511220224 v^61-1088504966637732869236061356127974377681699997486286804877312 v^62-597371799113961239710257155057819290540843172444334245019648 v^63-322857948435951085130330222798009603143990044932545223589888 v^64-171897508058801586069635802306347224625863398505166212694016 v^65-90187394247750630953478397402340343026363198338354309496832 v^66-46639375001300722947298854671503074090528074669386660577280 v^67-23778552030515714391904205183254006193777435647791253684224 v^68-11954132509880057418708286119610827849897328329473931608064 v^69-5926511322021360376324866281368116082973845790528769097728 v^70-2897643968692153843713395282207271847798598605974188064768 v^71-1397114818992334909695395981244033485909186386643417825280 v^72-664179579337676868266909389844861260227535499083722522624 v^73-311217627784426119967745062497356756193510293509351931904 v^74-143661199061343951236289821829481462090686815673381814272 v^75-65277652792163776585081338069676677778736910294721757184 v^76-29162735448021705034567423588825771672051827584708640768 v^77-12787457190120679063736199952475398094741209802515415040 v^78-5489523501363323673761668953764374870525497447289454592 v^79-2298431890021619518664933279655264546086177823271944192 v^80-933059666927127776939392662685846272646050197924741120 v^81-363698018052103710301365890815763205929357478110232576 v^82-133761729751114385022513488696174511155951648728350720 v^83-44772475668478956033092436376490141036179336530345984 v^84-12396244734356792944871215716224122423293962903764992 v^85-1765607984365351108154482741802353748036947826823168 v^86+1045040590474824041979041388692951061282968919312384 v^87+1342154535768964516553126348762054347575996175948800 v^88+1010206583494611453869656708885055297889456082400256 v^89+640678232482019880993113635581014099295975217782528 v^90+372064955770017996941850979401893602676586097495296 v^91+204433391132642201890832710158351071783448023012928 v^92+108010011633164518792676630026098332993487039859968 v^93+55374518853521255968997771564491152531814211829168 v^94+27701527329195060261480850663595900650984848287688 v^95+13570536670316316178523233278547289795411186751948 v^96+6525574713928930702982395410692166900167356488948 v^97+3085037599001940988166507351108774520156254461476 v^98+1435439442617887211859072780833699303480240699796 v^99+657798954284856668621690461146847277660871809904 v^100+297008139143297085093760330602076322021036040396 v^101+132161298015651228039015585060852293621465974902 v^102+57959680443914844716126035099572615538972480644 v^103+25049770562596256434700611326448196688328349844 v^104+10667525941641458340489438427734598425042688056 v^105+4475024395729271543310952237955251484997019536 v^106+1848662642641224879866152137179705214812789052 v^107+751766529251495776929206209221345600378265095 v^108+300802195837251595901420411986375809598659258 v^109+118369871006029982148981249264255429766229055 v^110+45786234233794378559704577299805731229594808 v^111+17398722014885705943574205458952404424181489 v^112+6491253550849966143063284941391515572289734 v^113+2376264900419280613747899433538812395073863 v^114+852961520974368900682107303719425612672140 v^115+300008287916659329669879383101259404342512 v^116+103322614809483320934233568066619019424408 v^117+34817170613875252499901189771887958980100 v^118+11470804799216767539969752830817389098072 v^119+3691916178968079660012479218605802815594 v^120+1159875260244924166300565490585503608584 v^121+355389692160347272723965890344025245560 v^122+106109269463182908041204633172305968824 v^123+30843629851132205754726010861681037343 v^124+8720417070679020965834829104466221094 v^125+2395803025850565021326098728359795433 v^126+638962113449686844650346997868790136 v^127+165257752869616193982520270086476295 v^128+41404462526779695934440964904679354 v^129+10038033114406611229979000839252539 v^130+2352143805801015161524970610060012 v^131+532069674195620704353357653873748 v^132+116041633235004945801182316845148 v^133+24368238929650416332863300846434 v^134+4920323170437064705767390405204 v^135+953855896315953127833337283820 v^136+177261398746006227815269099512 v^137+31525915823850856616870614164 v^138+5356422787648286121511319244 v^139+867784651272086021903088081 v^140+133780397539577864598483894 v^141+19582021018886643155263005 v^142+2714967604804501557718344 v^143+355610418170943445842267 v^144+43876714314995710070922 v^145+5083431399245617964361 v^146+551058561766190642580 v^147+55669940536743378108 v^148+5217465369798406656 v^149+451299466815682932 v^150+35812535739759792 v^151+2588950602909702 v^152+169087108011048 v^153+9876839207796 v^154+509615310240 v^155+22863331161 v^156+873681066 v^157+27647163 v^158+695520 v^159+13041 v^160+162 v^161+v^162;



(* Table 3: (4,8^2) lattice polynomials with square bases. *)

foureight6 = -q^4 - 6*q^3*v - 15*q^2*v^2 - 16*q*v^3 - q*v^4 + 4*v^5 + v^6;

foureight24 = -q^16 - 24*q^15*v - 276*q^14*v^2 - 2024*q^13*v^3 - 10622*q^12*v^4 - 
 4*q^13*v^4 - 42424*q^11*v^5 - 80*q^12*v^5 - 133820*q^10*v^6 - 760*q^11*v^6 - 
 341256*q^9*v^7 - 4560*q^10*v^7 - 713665*q^8*v^8 - 19356*q^9*v^8 - 
 6*q^10*v^8 - 1232784*q^7*v^9 - 61632*q^8*v^9 - 96*q^9*v^9 - 
 1759816*q^6*v^10 - 152160*q^7*v^10 - 716*q^8*v^10 - 2060496*q^5*v^11 - 
 296448*q^6*v^11 - 3320*q^7*v^11 - 1940264*q^4*v^12 - 457756*q^5*v^12 - 
 10704*q^6*v^12 - 4*q^7*v^12 - 1408352*q^3*v^13 - 552720*q^4*v^13 - 
 25200*q^5*v^13 - 48*q^6*v^13 - 716800*q^2*v^14 - 497184*q^3*v^14 - 
 43456*q^4*v^14 - 264*q^5*v^14 - 196608*q*v^15 - 287648*q^2*v^15 - 
 50960*q^3*v^15 - 816*q^4*v^15 - 48896*q*v^16 - 26528*q^2*v^16 - 
 1116*q^3*v^16 + 3*q^4*v^16 + 49152*v^17 + 28320*q*v^17 + 2480*q^2*v^17 + 
 40*q^3*v^17 + 54784*v^18 + 15648*q*v^18 + 528*q^2*v^18 + 28256*v^19 + 
 3248*q*v^19 + 24*q^2*v^19 + 8952*v^20 + 344*q*v^20 + 1904*v^21 + 16*q*v^21 + 
 272*v^22 + 24*v^23 + v^24;

foureight54 = -q^36 - 54*q^35*v - 1431*q^34*v^2 - 24804*q^33*v^3 - 316242*q^32*v^4 - 
 9*q^33*v^4 - 3162060*q^31*v^5 - 450*q^32*v^5 - 25816140*q^30*v^6 - 
 11025*q^31*v^6 - 176924160*q^29*v^7 - 176400*q^30*v^7 - 
 1038393117*q^28*v^8 - 2072637*q^29*v^8 - 36*q^30*v^8 - 5298868614*q^27*v^9 - 
 19065942*q^28*v^9 - 1656*q^29*v^9 - 23787722619*q^26*v^10 - 
 142951131*q^27*v^10 - 37260*q^28*v^10 - 94824253980*q^25*v^11 - 
 898004664*q^26*v^11 - 546516*q^27*v^11 - 338178677832*q^24*v^12 - 
 4821653727*q^25*v^12 - 5876001*q^26*v^12 - 84*q^27*v^12 - 
 1085656706712*q^23*v^13 - 22462868610*q^24*v^13 - 49371030*q^25*v^13 - 
 3528*q^26*v^13 - 3153113437950*q^22*v^14 - 91863224721*q^23*v^14 - 
 337474395*q^24*v^14 - 72378*q^25*v^14 - 8319175881420*q^21*v^15 - 
 332830537002*q^22*v^15 - 1929009330*q^23*v^15 - 966654*q^24*v^15 - 
 20007069010155*q^20*v^16 - 1076257651608*q^21*v^16 - 9405724122*q^22*v^16 - 
 9450720*q^23*v^16 - 126*q^24*v^16 - 43978446439110*q^19*v^17 - 
 3124750342878*q^20*v^17 - 39710840562*q^21*v^17 - 72107046*q^22*v^17 - 
 4824*q^23*v^17 - 88551147170985*q^18*v^18 - 8185128419916*q^19*v^18 - 
 146859450012*q^20*v^18 - 446958978*q^21*v^18 - 90180*q^22*v^18 - 
 163593120848616*q^17*v^19 - 19419937048098*q^18*v^19 - 
 480086134812*q^19*v^19 - 2313469674*q^20*v^19 - 1097010*q^21*v^19 - 
 277622441243658*q^16*v^20 - 41863675033071*q^17*v^20 - 
 1397342015838*q^18*v^20 - 10199417544*q^19*v^20 - 9763767*q^20*v^20 - 
 135*q^21*v^20 - 433059157993812*q^15*v^21 - 82194026433030*q^16*v^21 - 
 3642167326734*q^17*v^21 - 38872995942*q^18*v^21 - 67775508*q^19*v^21 - 
 4770*q^20*v^21 - 621007052444334*q^14*v^22 - 147235612423374*q^15*v^22 - 
 8540370383769*q^16*v^22 - 129545794026*q^17*v^22 - 381913659*q^18*v^22 - 
 82287*q^19*v^22 - 818270929714572*q^13*v^23 - 240892557232626*q^14*v^23 - 
 18079605682884*q^15*v^23 - 380834568918*q^16*v^23 - 1795233528*q^17*v^23 - 
 923112*q^18*v^23 - 989549010384675*q^12*v^24 - 360109378782639*q^13*v^24 - 
 34643344405068*q^14*v^24 - 994400729064*q^15*v^24 - 7177933602*q^16*v^24 - 
 7567677*q^17*v^24 - 129*q^18*v^24 - 1096035044109030*q^11*v^25 - 
 491656800940704*q^12*v^25 - 60184773972810*q^13*v^25 - 
 2318251073130*q^14*v^25 - 24764509188*q^15*v^25 - 48299004*q^16*v^25 - 
 4338*q^17*v^25 - 1108334155503987*q^10*v^26 - 612213224579550*q^11*v^26 - 
 94858150125330*q^12*v^26 - 4843518020991*q^13*v^26 - 74514620376*q^14*v^26 - 
 249600006*q^15*v^26 - 70506*q^16*v^26 - 1018402198000768*q^9*v^27 - 
 693448376705766*q^10*v^27 - 135571774974102*q^11*v^27 - 
 9090188884128*q^12*v^27 - 197069483394*q^13*v^27 - 1072191798*q^14*v^27 - 
 738000*q^15*v^27 - 844456074915168*q^8*v^28 - 711419338130445*q^9*v^28 - 
 175359925025226*q^10*v^28 - 15337067356314*q^11*v^28 - 
 460554535980*q^12*v^28 - 3898294713*q^13*v^28 - 5589540*q^14*v^28 - 
 198*q^15*v^28 - 625595284759176*q^7*v^29 - 656652285969534*q^8*v^29 - 
 204492401357760*q^9*v^29 - 23239210452966*q^10*v^29 - 
 953928575190*q^11*v^29 - 12145341816*q^12*v^29 - 32603886*q^13*v^29 - 
 5760*q^14*v^29 - 408011648761038*q^6*v^30 - 539778755760723*q^7*v^30 - 
 213563195994213*q^8*v^30 - 31514777569644*q^9*v^30 - 
 1751765882895*q^10*v^30 - 32674768479*q^11*v^30 - 152035560*q^12*v^30 - 
 80316*q^13*v^30 - 229128807946896*q^5*v^31 - 389015840465568*q^6*v^31 - 
 197590861153854*q^7*v^31 - 37984758020046*q^8*v^31 - 
 2843555041098*q^9*v^31 - 76146837570*q^10*v^31 - 579683502*q^11*v^31 - 
 712206*q^12*v^31 - 18*q^13*v^31 - 107000488446624*q^4*v^32 - 
 239807329070634*q^5*v^32 - 159116317818804*q^6*v^32 - 
 40188423363156*q^7*v^32 - 4048011456066*q^8*v^32 - 153366358626*q^9*v^32 - 
 1827652050*q^10*v^32 - 4474368*q^11*v^32 - 603*q^12*v^32 - 
 39184043340288*q^3*v^33 - 121346350384104*q^4*v^33 - 
 108240327417888*q^5*v^33 - 36509002322394*q^6*v^33 - 
 4972839273180*q^7*v^33 - 264178210230*q^8*v^33 - 4761646848*q^9*v^33 - 
 20827638*q^10*v^33 - 8262*q^11*v^33 - 10058479202304*q^2*v^34 - 
 46708512899040*q^3*v^34 - 58870819494936*q^4*v^34 - 
 27319941898587*q^5*v^34 - 5103564103242*q^6*v^34 - 379264776507*q^7*v^34 - 
 10056588102*q^8*v^34 - 71767710*q^9*v^34 - 54117*q^10*v^34 - 
 1364523024384*q*v^35 - 11465287943040*q^2*v^35 - 22650256119312*q^3*v^35 - 
 15366521451006*q^4*v^35 - 4066521584400*q^5*v^35 - 425821383216*q^6*v^35 - 
 16170184944*q^7*v^35 - 168355242*q^8*v^35 - 60570*q^9*v^35 + 414*q^10*v^35 - 
 751900631040*q*v^36 - 3860083103904*q^2*v^36 - 4760496774426*q^3*v^36 - 
 1981734967350*q^4*v^36 - 301864962717*q^5*v^36 - 15437335470*q^6*v^36 - 
 147322188*q^7*v^36 + 2217915*q^8*v^36 + 11573*q^9*v^36 + 341130756096*v^37 + 
 1374853538304*q*v^37 + 1233990593784*q^2*v^37 + 356898741498*q^3*v^37 + 
 55586923614*q^4*v^37 + 9292955562*q^5*v^37 + 853441722*q^6*v^37 + 
 24745950*q^7*v^37 + 164700*q^8*v^37 + 108*q^9*v^37 + 801186287616*v^38 + 
 2272207702464*q*v^38 + 1802577153843*q^2*v^38 + 561975789258*q^3*v^38 + 
 79783672662*q^4*v^38 + 5390207361*q^5*v^38 + 158660775*q^6*v^38 + 
 1575000*q^7*v^38 + 3078*q^8*v^38 + 919525020672*v^39 + 
 1716329094912*q*v^39 + 934751692026*q^2*v^39 + 199342717854*q^3*v^39 + 
 18384379344*q^4*v^39 + 733164210*q^5*v^39 + 11169276*q^6*v^39 + 
 45792*q^7*v^39 + 18*q^8*v^39 + 689910077952*v^40 + 860830177059*q*v^40 + 
 316154785896*q^2*v^40 + 44652963438*q^3*v^40 + 2608510500*q^4*v^40 + 
 60948630*q^5*v^40 + 466857*q^6*v^40 + 594*q^7*v^40 + 381315714516*v^41 + 
 321962490900*q*v^41 + 79248972744*q^2*v^41 + 7274580786*q^3*v^41 + 
 262065816*q^4*v^41 + 3441150*q^5*v^41 + 11448*q^6*v^41 + 165522518541*v^42 + 
 94887347985*q*v^42 + 15474990627*q^2*v^42 + 899505384*q^3*v^42 + 
 19193922*q^4*v^42 + 130923*q^5*v^42 + 126*q^6*v^42 + 58610028078*v^43 + 
 22678739136*q*v^43 + 2399870196*q^2*v^43 + 84845970*q^3*v^43 + 
 1009386*q^4*v^43 + 3096*q^5*v^43 + 17316862821*v^44 + 4454238240*q*v^44 + 
 295752915*q^2*v^44 + 5975154*q^3*v^44 + 36270*q^4*v^44 + 36*q^5*v^44 + 
 4322547658*v^45 + 720212382*q*v^45 + 28522242*q^2*v^45 + 298116*q^3*v^45 + 
 810*q^4*v^45 + 915870708*v^46 + 95075928*q*v^46 + 2080953*q^2*v^46 + 
 9450*q^3*v^46 + 9*q^4*v^46 + 164438118*v^47 + 10050480*q*v^47 + 
 107928*q^2*v^47 + 144*q^3*v^47 + 24821097*v^48 + 821988*q*v^48 + 
 3528*q^2*v^48 + 3103794*v^49 + 48996*q*v^49 + 54*q^2*v^49 + 314010*v^50 + 
 1899*q*v^50 + 24762*v^51 + 36*q*v^51 + 1431*v^52 + 54*v^53 + v^54;

foureight96 = -q^64 - 96*q^63*v - 4560*q^62*v^2 - 142880*q^61*v^3 - 3321944*q^60*v^4 - 
 16*q^61*v^4 - 61122592*q^59*v^5 - 1472*q^60*v^5 - 926981328*q^58*v^6 - 
 66976*q^59*v^6 - 11917183200*q^57*v^7 - 2009280*q^58*v^7 - 
 132556309964*q^56*v^8 - 44706256*q^57*v^8 - 120*q^58*v^8 - 
 1295756445984*q^55*v^9 - 786814336*q^56*v^9 - 10560*q^57*v^9 - 
 11268517761008*q^54*v^10 - 11408236288*q^55*v^10 - 459360*q^56*v^10 - 
 88048358475616*q^53*v^11 - 140144289856*q^54*v^11 - 13168384*q^55*v^11 - 
 623179602629448*q^52*v^12 - 1488772070592*q^53*v^12 - 279830752*q^54*v^12 - 
 560*q^55*v^12 - 4022424525955744*q^51*v^13 - 13891309765184*q^52*v^13 - 
 4701193920*q^53*v^13 - 47040*q^54*v^13 - 23814300190634576*q^50*v^14 - 
 115249386120256*q^51*v^14 - 65032898656*q^52*v^14 - 1952256*q^53*v^14 - 
 129955848941680160*q^49*v^15 - 858615749671904*q^50*v^15 - 
 761788958112*q^51*v^15 - 53367680*q^52*v^15 - 656453500496540998*q^48*v^16 - 
 5790870087262480*q^49*v^16 - 7712476437848*q^50*v^16 - 
 1080895552*q^51*v^16 - 1820*q^52*v^16 - 3080814947840712544*q^47*v^17 - 
 35596883553749056*q^48*v^17 - 68544466037760*q^49*v^17 - 
 17298838400*q^50*v^17 - 145664*q^51*v^17 - 13476764003068782480*q^46*v^18 - 
 200580547143122688*q^47*v^18 - 541357051528256*q^48*v^18 - 
 227844188384*q^49*v^18 - 5757408*q^50*v^18 - 
 55106364281593291616*q^45*v^19 - 1041117700428497120*q^46*v^19 - 
 3837137507568032*q^47*v^19 - 2539852106016*q^48*v^19 - 149822560*q^49*v^19 - 
 211158996235886973896*q^44*v^20 - 4998957367145912000*q^45*v^20 - 
 24606944962100352*q^46*v^20 - 24457177869920*q^47*v^20 - 
 2887312840*q^48*v^20 - 4384*q^49*v^20 - 759945566444003099872*q^43*v^21 - 
 22285532478398633344*q^44*v^21 - 143736683648745472*q^45*v^21 - 
 206628464026944*q^46*v^21 - 43948068064*q^47*v^21 - 333952*q^48*v^21 - 
 2573877249882534366192*q^42*v^22 - 92539487272583570816*q^43*v^22 - 
 769159984273130016*q^44*v^22 - 1550492703601408*q^45*v^22 - 
 550267265584*q^46*v^22 - 12558464*q^47*v^22 - 
 8218645994805982181472*q^41*v^23 - 358939004949543877344*q^42*v^23 - 
 3788995586280551712*q^43*v^23 - 10435673273067520*q^44*v^23 - 
 5828482238432*q^45*v^23 - 310820288*q^46*v^23 - 
 24780647692982219732092*q^40*v^24 - 1303737218214587020896*q^41*v^24 - 
 17255104536819568192*q^42*v^24 - 63511552125617104*q^43*v^24 - 
 53304163178424*q^44*v^24 - 5694991200*q^45*v^24 - 8200*q^46*v^24 - 
 70655349889080484929120*q^39*v^25 - 4444254762127770027072*q^40*v^25 - 
 72909722591166575744*q^41*v^25 - 351880049571041376*q^42*v^25 - 
 427510382716160*q^43*v^25 - 82385281600*q^44*v^25 - 594816*q^45*v^25 - 
 190744636267651383393488*q^38*v^26 - 14246374028559546124736*q^39*v^26 - 
 286758660109458095488*q^40*v^26 - 1784927884402108256*q^41*v^26 - 
 3043821045246240*q^42*v^26 - 980023203776*q^43*v^26 - 21295392*q^44*v^26 - 
 488124318266668743065952*q^37*v^27 - 43019946101989210032608*q^38*v^27 - 
 1052765584625912091232*q^39*v^27 - 8329988670401504288*q^40*v^27 - 
 19429002908646336*q^41*v^27 - 9858511116032*q^42*v^27 - 
 501650624*q^43*v^27 - 1185281906771303070597176*q^36*v^28 - 
 122567829894169202843872*q^37*v^28 - 3616665294098103858656*q^38*v^28 - 
 35915949315999616128*q^39*v^28 - 112084938888860936*q^40*v^28 - 
 85594920179728*q^41*v^28 - 8746148736*q^42*v^28 - 12624*q^43*v^28 - 
 2733499167810307003603296*q^35*v^29 - 329937390088540680129408*q^36*v^29 - 
 11651997964618455117248*q^37*v^29 - 143592194812526248128*q^38*v^29 - 
 588346110664606112*q^39*v^29 - 651477082165024*q^40*v^29 - 
 120362166720*q^41*v^29 - 874496*q^42*v^29 - 5991969958633596620360304*q^34*
  v^30 - 840186947396023289746432*q^35*v^30 - 35273968734529472532960*q^36*
  v^30 - 534018098644314209600*q^37*v^30 - 2826027658273207920*q^38*v^30 - 
 4400152452245984*q^39*v^30 - 1361673647904*q^40*v^30 - 29890720*q^41*v^30 - 
 12493332413356395101784544*q^33*v^31 - 2026237716727448956213216*q^34*v^31 - 
 100512933364290776923232*q^35*v^31 - 1852570743427801300192*q^36*v^31 - 
 12482024455495610176*q^37*v^31 - 26633036082129856*q^38*v^31 - 
 13023208785376*q^39*v^31 - 672048416*q^40*v^31 - 32*q^41*v^31 - 
 24791864892403362739593601*q^32*v^32 - 4632339750687832531397904*q^33*v^32 - 
 270004601925769240132856*q^34*v^32 - 6009728039741899606288*q^35*v^32 - 
 50906440297484485300*q^36*v^32 - 145632441845199968*q^37*v^32 - 
 107470950426528*q^38*v^32 - 11179601888*q^39*v^32 - 19750*q^40*v^32 - 
 46847674456140700162525376*q^31*v^33 - 10048014979550087359155904*q^32*
  v^33 - 684690954175016349352768*q^33*v^33 - 18270002673353197551904*q^34*
  v^33 - 192403071266004708416*q^35*v^33 - 724262459211917120*q^36*v^33 - 
 777206498978688*q^37*v^33 - 146743756928*q^38*v^33 - 1239360*q^39*v^33 - 
 84334111311161527565919072*q^30*v^34 - 20694570298434910063866944*q^31*
  v^34 - 1641030287921414926652736*q^32*v^34 - 
 52150628179483895743808*q^33*v^34 - 676041768073718173664*q^34*v^34 - 
 3294533885996691136*q^35*v^34 - 4985935507479296*q^36*v^34 - 
 1582849741376*q^37*v^34 - 39777952*q^38*v^34 - 
 144679459089797100128848256*q^29*v^35 - 40495786177717296484597216*q^30*
  v^35 - 3721337369031948634455456*q^31*v^35 - 
 140008510640472500423456*q^32*v^35 - 2214404972659219731520*q^33*v^35 - 
 13773624909986836672*q^34*v^35 - 28653428691065408*q^35*v^35 - 
 14427934733152*q^36*v^35 - 847225696*q^37*v^35 - 320*q^38*v^35 - 
 236599910953278517686625056*q^28*v^36 - 75331733590347952379071856*q^29*
  v^36 - 7991822281913308663881600*q^30*v^36 - 
 354057466056108020200928*q^31*v^36 - 6778218564250654000824*q^32*v^36 - 
 53144645978499452400*q^33*v^36 - 148700400422589696*q^34*v^36 - 
 113423557683312*q^35*v^36 - 13392933432*q^36*v^36 - 45520*q^37*v^36 - 
 368897347322528911627133824*q^27*v^37 - 133277168185838972788143296*q^28*
  v^37 - 16266957815494230115781120*q^29*v^37 - 
 844480867085259945602368*q^30*v^37 - 19430078425687132285664*q^31*v^37 - 
 189926036769352035040*q^32*v^37 - 701540169569969664*q^33*v^37 - 
 781021963135072*q^34*v^37 - 167253044064*q^35*v^37 - 2231808*q^36*v^37 - 
 548430222340348353504629632*q^26*v^38 - 224334545238642785237297504*q^27*
  v^38 - 31403505344541156642915200*q^28*v^38 - 
 1901968099559852535234784*q^29*v^38 - 52257320668205708346320*q^30*v^38 - 
 630630851115046853440*q^31*v^38 - 3025786220762318720*q^32*v^38 - 
 4768225064668448*q^33*v^38 - 1716964951152*q^34*v^38 - 62848736*q^35*v^38 - 
 777435862803901233835519296*q^25*v^39 - 359343488171371311881808992*q^26*
  v^39 - 57531861996101782817613984*q^27*v^39 - 
 4049001386207006015223296*q^28*v^39 - 132082778102919202210912*q^29*v^39 - 
 1950784348042948009376*q^30*v^39 - 11987893775249733504*q^31*v^39 - 
 26062500515296576*q^32*v^39 - 14892972309760*q^33*v^39 - 
 1217913760*q^34*v^39 - 1952*q^35*v^39 - 1050741473524188907529562096*q^24*
  v^40 - 547852735305812357977870544*q^25*v^40 - 
 100067939548159201496106920*q^26*v^40 - 8154452281678930047357520*q^27*
  v^40 - 314191039425973666382072*q^28*v^40 - 5635254467302175525280*q^29*
  v^40 - 43806764066346063952*q^30*v^40 - 128558798924901152*q^31*v^40 - 
 111369915519628*q^32*v^40 - 17793512784*q^33*v^40 - 154928*q^34*v^40 - 
 1353726312290554368667061504*q^23*v^41 - 795023754271793336419294400*q^24*
  v^41 - 165304870853453190416858304*q^25*v^41 - 
 15547268377844949875159136*q^26*v^41 - 704252649636746565361376*q^27*v^41 - 
 15232900117834903023072*q^28*v^41 - 148169786060651082624*q^29*v^41 - 
 576082325331944448*q^30*v^41 - 729068819416768*q^31*v^41 - 
 206994156320*q^32*v^41 - 5717248*q^33*v^41 - 1662016016865256782864359936*
  q^22*v^42 - 1098074642191510464549517952*q^23*v^42 - 
 259404435848850618542301760*q^24*v^42 - 28078675050520631587801280*q^25*
  v^42 - 1489054696751727684813584*q^26*v^42 - 
 38600508709661570449504*q^27*v^42 - 465280968542025688656*q^28*v^42 - 
 2358154391470254848*q^29*v^42 - 4228592865578000*q^30*v^42 - 
 1987985081088*q^31*v^42 - 133427360*q^32*v^42 - 192*q^33*v^42 - 
 1943651082480474463799943104*q^21*v^43 - 1443243032528624501821878880*q^22*
  v^43 - 386735072537832558104472800*q^23*v^43 - 
 48056654931431380751889632*q^24*v^43 - 2972528603009406115072576*q^25*v^43 - 
 91836291659659799056160*q^26*v^43 - 1360018797732896419936*q^27*v^43 - 
 8859340908966943008*q^28*v^43 - 21939716532917440*q^29*v^43 - 
 16171286645216*q^30*v^43 - 2239761888*q^31*v^43 - 18432*q^32*v^43 - 
 2163839943515486612773334720*q^20*v^44 - 1804531081289391524661274816*q^21*
  v^44 - 547747073435535653849560368*q^22*v^44 - 
 77967742474824295938989104*q^23*v^44 - 5606446322243700191073016*q^24*v^44 - 
 205407823280005396171328*q^25*v^44 - 3708751281590593410224*q^26*v^44 - 
 30669319737759868016*q^27*v^44 - 102632822704722208*q^28*v^44 - 
 113553829131648*q^29*v^44 - 29036430608*q^30*v^44 - 783200*q^31*v^44 - 
 2291529456659773299281074560*q^19*v^45 - 2145364146895611294501527232*q^20*
  v^45 - 736885128533798826818733184*q^21*v^45 - 
 119929692935669879142833248*q^22*v^45 - 9996221101332411821213888*q^23*
  v^45 - 432392123034948784665600*q^24*v^45 - 9453708028136874428544*q^25*
  v^45 - 98165203715939964448*q^26*v^45 - 435695576497212416*q^27*v^45 - 
 698427326689216*q^28*v^45 - 304103266912*q^29*v^45 - 20370496*q^30*v^45 - 
 64*q^31*v^45 - 2306214998074405106104141440*q^18*v^46 - 
 2423629582987478228768066432*q^19*v^46 - 941292840647375164170039264*q^20*
  v^46 - 174898219367266752660599584*q^21*v^46 - 
 16855296289872974678827200*q^22*v^46 - 857398725548796328450912*q^23*v^46 - 
 22562047947100076796432*q^24*v^46 - 291353921954996811904*q^25*v^46 - 
 1687626673233051456*q^26*v^46 - 3806253380276160*q^27*v^46 - 
 2653833938240*q^28*v^46 - 372361856*q^29*v^46 - 4768*q^30*v^46 - 
 2203034612719206637203939328*q^17*v^47 - 2599472120099580762041694592*q^18*
  v^47 - 1141104829318931841537507200*q^19*v^47 - 
 241774685625231136173110624*q^20*v^47 - 26882921756487949051303424*q^21*
  v^47 - 1602610402024316633297088*q^22*v^47 - 
 50483202696853117453536*q^23*v^47 - 803826821110812910144*q^24*v^47 - 
 5991592797215808960*q^25*v^47 - 18550058469394624*q^26*v^47 - 
 19736036519392*q^27*v^47 - 5166452512*q^28*v^47 - 182976*q^29*v^47 - 
 1994490569486310107148078080*q^16*v^48 - 2644068399896067512477612144*q^17*
  v^48 - 1311828697069093182473728088*q^18*v^48 - 
 316691044180893747753549008*q^19*v^48 - 40556259303634183364678980*q^20*
  v^48 - 2824985535829284754992704*q^21*v^48 - 
 106018602750560669758200*q^22*v^48 - 2065759340082593856832*q^23*v^48 - 
 19572321749342865456*q^24*v^48 - 81458274701645792*q^25*v^48 - 
 127217542805216*q^26*v^48 - 57134792176*q^27*v^48 - 4611900*q^28*v^48 - 
 16*q^29*v^48 - 1708092591525171311388725888*q^15*v^49 - 
 2546883710907281349379549248*q^16*v^49 - 1428696293535991416138315008*q^17*
  v^49 - 392818111952116190549388512*q^18*v^49 - 
 57861130684168257933634080*q^19*v^49 - 4697344013345124620100480*q^20*v^49 - 
 209143333993553772455936*q^21*v^49 - 4953492985954877185024*q^22*v^49 - 
 59015849263731597408*q^23*v^49 - 324307722673709952*q^24*v^49 - 
 720202273219520*q^25*v^49 - 520784069440*q^26*v^49 - 84181344*q^27*v^49 - 
 1216*q^28*v^49 - 1380498103342460474084540800*q^14*v^50 - 
 2319038020900394456009749376*q^15*v^50 - 1472090328647947193061043040*q^16*
  v^50 - 460986460846800347028177888*q^17*v^50 - 
 78029648549590017271252080*q^18*v^50 - 7367718991899058154390016*q^19*v^50 - 
 387770133282338912575312*q^20*v^50 - 11098017220210170402176*q^21*v^50 - 
 164693150992143450816*q^22*v^50 - 1176606733779817312*q^23*v^50 - 
 3618352019843088*q^24*v^50 - 4008681841280*q^25*v^50 - 
 1179266272*q^26*v^50 - 46944*q^27*v^50 - 1049841096136957908713025536*q^13*
  v^51 - 1991464223693624180348618624*q^14*v^51 - 
 1432542500851976358900552000*q^15*v^51 - 511196956290624749809531712*q^16*
  v^51 - 99389739726840143428174368*q^17*v^51 - 
 10897629713272389803820032*q^18*v^51 - 675907996726518732063552*q^19*v^51 - 
 23255063063803136197408*q^20*v^51 - 426284349330191238176*q^21*v^51 - 
 3906462698882291584*q^22*v^51 - 16268435072330752*q^23*v^51 - 
 26535895138080*q^24*v^51 - 13197326912*q^25*v^51 - 1186592*q^26*v^51 - 
 748448974165862421900917120*q^12*v^52 - 1608196586787020303102466112*q^13*
  v^52 - 1313670267226502037094285792*q^14*v^52 - 
 534774000076856062394927312*q^15*v^52 - 119436998272662625514602560*q^16*
  v^52 - 15190719420288708317394976*q^17*v^52 - 
 1107531154366112651684800*q^18*v^52 - 45604361868475202652464*q^19*v^52 - 
 1025103966236415818584*q^20*v^52 - 11909619691753984304*q^21*v^52 - 
 65899504897264448*q^22*v^52 - 153187126635632*q^23*v^52 - 
 121508910856*q^24*v^52 - 21686064*q^25*v^52 - 112*q^26*v^52 - 
 497862420033996147569146240*q^11*v^53 - 1216741514568578910829788608*q^12*
  v^53 - 1131922572843067822149942912*q^13*v^53 - 
 526597895958552374839357536*q^14*v^53 - 135194478101560846913627424*q^15*
  v^53 - 19935389566437928818031136*q^16*v^53 - 
 1705240153641568884225568*q^17*v^53 - 83717687726937143082976*q^18*v^53 - 
 2292969307041598559040*q^19*v^53 - 33430590751028731328*q^20*v^53 - 
 241802331186741344*q^21*v^53 - 779632127103872*q^22*v^53 - 
 941021771456*q^23*v^53 - 303193984*q^24*v^53 - 7520*q^25*v^53 - 
 307153918638011843922535296*q^10*v^54 - 858396323686908118336975104*q^11*
  v^54 - 913013646108347129391893024*q^12*v^54 - 
 486695482906599566427068512*q^13*v^54 - 143831690557779749825989232*q^14*
  v^54 - 24592506728181365232718944*q^15*v^54 - 
 2464792906858062673809136*q^16*v^54 - 143831900068294086789664*q^17*v^54 - 
 4773997767331087432176*q^18*v^54 - 86574183094831306464*q^19*v^54 - 
 807077612245621744*q^20*v^54 - 3527893577091712*q^21*v^54 - 
 6234456460368*q^22*v^54 - 3368499360*q^23*v^54 - 236096*q^24*v^54 - 
 174394824377930940027112448*q^9*v^55 - 561231917887716095933723392*q^10*
  v^55 - 686057217777855278599356928*q^11*v^55 - 
 420580179185140053883487296*q^12*v^55 - 143398792780611474584458240*q^13*
  v^55 - 28454983416531509416525728*q^14*v^55 - 
 3339561197974021486711552*q^15*v^55 - 231090725579193180032096*q^16*v^55 - 
 9252416012331738459520*q^17*v^55 - 207100821659066239104*q^18*v^55 - 
 2458165800703282592*q^19*v^55 - 14286229263420960*q^20*v^55 - 
 35792499235008*q^21*v^55 - 30564214688*q^22*v^55 - 4678176*q^23*v^55 + 
 32*q^24*v^55 - 90205247718123345869150976*q^8*v^56 - 
 337347262514915385124341504*q^9*v^56 - 477200765871387674421577728*q^10*
  v^56 - 338112431628494043001108672*q^11*v^56 - 
 133445916253829489442058832*q^12*v^56 - 30786283197357225628961520*q^13*
  v^56 - 4231817514052008798876568*q^14*v^56 - 
 346698239371775437981536*q^15*v^56 - 16681742314346356306600*q^16*v^56 - 
 457848713862348260032*q^17*v^56 - 6846038876987241752*q^18*v^56 - 
 52016963847753504*q^19*v^56 - 179776592174080*q^20*v^56 - 
 231038813808*q^21*v^56 - 65899272*q^22*v^56 + 1232*q^23*v^56 - 
 41934508364291400350606336*q^7*v^57 - 184444592222849688871559424*q^8*v^57 - 
 304667156935248001657428736*q^9*v^57 - 251167101252367298928689344*q^10*
  v^57 - 115290793492644790783355072*q^11*v^57 - 
 31013137685600668338903776*q^12*v^57 - 4998661627093043581524800*q^13*v^57 - 
 484509264348543037275680*q^14*v^57 - 27936023250204151225440*q^15*v^57 - 
 934928452316805548224*q^16*v^57 - 17448867946099032384*q^17*v^57 - 
 170799603312062688*q^18*v^57 - 795222349828832*q^19*v^57 - 
 1475210792384*q^20*v^57 - 700125408*q^21*v^57 + 30400*q^22*v^57 - 
 17199646208861282082947072*q^6*v^58 - 90414032698597917964951040*q^7*v^58 - 
 176506856665695346829563264*q^8*v^58 - 170833110001006436937037184*q^9*
  v^58 - 91792156063129730797381984*q^10*v^58 - 
 28915754971343341396417184*q^11*v^58 - 5477608332187687357495392*q^12*v^58 - 
 628342564019532372983872*q^13*v^58 - 43331132581374384158624*q^14*v^58 - 
 1760183724105338692096*q^15*v^58 - 40674236750781342848*q^16*v^58 - 
 506272290988706848*q^17*v^58 - 3108941129821728*q^18*v^58 - 
 8021040771552*q^19*v^58 - 5765419744*q^20*v^58 + 675744*q^21*v^58 + 
 128*q^22*v^58 - 6063311759815153498980352*q^5*v^59 - 
 38942591893700318678105088*q^6*v^59 - 91327189200022714161710592*q^7*v^59 - 
 105039461409769377326830848*q^8*v^59 - 66657326388185071343083904*q^9*v^59 - 
 24742869699181200859980928*q^10*v^59 - 5529895805090981367840896*q^11*v^59 - 
 751881810228003745608512*q^12*v^59 - 61961965641285175834528*q^13*v^59 - 
 3044159748992394475936*q^14*v^59 - 86485295572060955232*q^15*v^59 - 
 1352659982710334752*q^16*v^59 - 10741766489823552*q^17*v^59 - 
 37188268367808*q^18*v^59 - 36756783264*q^19*v^59 + 13430560*q^20*v^59 + 
 6912*q^21*v^59 - 1766919480198261597274112*q^4*v^60 - 
 14310069611926408252243968*q^5*v^60 - 41243494514905070173695488*q^6*v^60 - 
 57322240253498693879362304*q^7*v^60 - 43493656563880371328405888*q^8*v^60 - 
 19192204912092933349466688*q^9*v^60 - 5090219695437411199279712*q^10*v^60 - 
 822905481785252510679792*q^11*v^60 - 81072033690566597856480*q^12*v^60 - 
 4804760562225041891984*q^13*v^60 - 166779127214372504048*q^14*v^60 - 
 3240626416286569984*q^15*v^60 - 32623082586602384*q^16*v^60 - 
 145708950518416*q^17*v^60 - 171943066320*q^18*v^60 + 220644912*q^19*v^60 + 
 202080*q^20*v^60 - 399702781498045730127872*q^3*v^61 - 
 4284249113100526675820544*q^4*v^61 - 15691554904422441067709440*q^5*v^61 - 
 26995996687650475506956288*q^6*v^61 - 24924505805025454377255424*q^7*v^61 - 
 13240888249546788749389824*q^8*v^61 - 4203923779359967579093632*q^9*v^61 - 
 812326782545870460539680*q^10*v^61 - 95860677380246198827040*q^11*v^61 - 
 6842362886978308642592*q^12*v^61 - 288476640110534893600*q^13*v^61 - 
 6880196122583947168*q^14*v^61 - 85779997220387392*q^15*v^61 - 
 467915174450208*q^16*v^61 - 444371332128*q^17*v^61 + 2922745184*q^18*v^61 + 
 4118240*q^19*v^61 + 320*q^20*v^61 - 62482577951496444313600*q^2*v^62 - 
 963524935123536755818496*q^3*v^62 - 4734038326007085367754752*q^4*v^62 - 
 10465524056204206684988928*q^5*v^62 - 12074764880428582874752256*q^6*v^62 - 
 7871283357076822604439744*q^7*v^62 - 3031677628697899598755744*q^8*v^62 - 
 706149281370208830918848*q^9*v^62 - 100213244247911220458784*q^10*v^62 - 
 8608673965186028874336*q^11*v^62 - 437930609314736552592*q^12*v^62 - 
 12619942126297629632*q^13*v^62 - 188058094558723232*q^14*v^62 - 
 1116894870250240*q^15*v^62 + 1327130905984*q^16*v^62 + 
 31527887648*q^17*v^62 + 64194368*q^18*v^62 + 17472*q^19*v^62 - 
 5068660643117137920000*q*v^63 - 135699011714538526474240*q^2*v^63 - 
 996583063871815196606464*q^3*v^63 - 3034259945028404630076416*q^4*v^63 - 
 4585428756074215775865344*q^5*v^63 - 3789612586046492430118400*q^6*v^63 - 
 1810752664407375558152704*q^7*v^63 - 515737578827232361340672*q^8*v^63 - 
 88643653594241835322304*q^9*v^63 - 9158523488108574204544*q^10*v^63 - 
 556009068508359230336*q^11*v^63 - 18787274329941577568*q^12*v^63 - 
 307256234946538144*q^13*v^63 - 1129745666081792*q^14*v^63 + 
 26492618432096*q^15*v^63 + 282418756576*q^16*v^63 + 801542400*q^17*v^63 + 
 499904*q^18*v^63 - 4912235515271236812800*q*v^64 - 
 91184119513696492847104*q^2*v^64 - 485476524208943971139584*q^3*v^64 - 
 1098584291022461643934720*q^4*v^64 - 1249709526188459637373696*q^5*v^64 - 
 780268967159873091909568*q^6*v^64 - 280321078301565076464352*q^7*v^64 - 
 59156894394748400580192*q^8*v^64 - 7312485057276490963808*q^9*v^64 - 
 511567210792669419656*q^10*v^64 - 18152937166938344656*q^11*v^64 - 
 184580249220619500*q^12*v^64 + 6633910140571280*q^13*v^64 + 
 210917642704672*q^14*v^64 + 2142115105568*q^15*v^64 + 8256880123*q^16*v^64 + 
 9574448*q^17*v^64 + 1216*q^18*v^64 + 1267165160779284480000*v^65 + 
 17057137770232656429056*q*v^65 + 54736837675213791428608*q^2*v^65 + 
 38660807485473355592704*q^3*v^65 - 56218928343153941038592*q^4*v^65 - 
 98401730889956377763072*q^5*v^65 - 57195149431113310344448*q^6*v^65 - 
 15874610877918283511680*q^7*v^65 - 2129385218486995902624*q^8*v^65 - 
 95144584145284268992*q^9*v^65 + 7615664505194959520*q^10*v^65 + 
 1117977425172595488*q^11*v^65 + 53777414321080736*q^12*v^65 + 
 1238024369154976*q^13*v^65 + 13990492879360*q^14*v^65 + 
 71743445504*q^15*v^65 + 136373856*q^16*v^65 + 56096*q^17*v^65 + 
 5075931218731388108800*v^66 + 52362209454099477299200*q*v^66 + 
 173304724759962283671552*q^2*v^66 + 260669533768850979448320*q^3*v^66 + 
 209207904030519673054464*q^4*v^66 + 99459041809744436468160*q^5*v^66 + 
 30423166766480938401376*q^6*v^66 + 6366491654143314154144*q^7*v^66 + 
 932200730329985515360*q^8*v^66 + 93455734089065735360*q^9*v^66 + 
 6125061573670995424*q^10*v^66 + 249465620010488512*q^11*v^66 + 
 5994197138469760*q^12*v^66 + 79768553395008*q^13*v^66 + 
 535182876960*q^14*v^66 + 1536498336*q^15*v^66 + 1337504*q^16*v^66 + 
 128*q^17*v^66 + 10052952493932165464064*v^67 + 
 75391288572647368032256*q*v^67 + 194933815471318536956928*q^2*v^67 + 
 240134621689118523250176*q^3*v^67 + 162412583228850438532608*q^4*v^67 + 
 65433763131946602343296*q^5*v^67 + 16538173297509252005184*q^6*v^67 + 
 2705626211910739876224*q^7*v^67 + 290222558107201082304*q^8*v^67 + 
 20310042877224714368*q^9*v^67 + 907681803036873184*q^10*v^67 + 
 24980871229243200*q^11*v^67 + 401381125633376*q^12*v^67 + 
 3476864084608*q^13*v^67 + 14260387456*q^14*v^67 + 21724800*q^15*v^67 + 
 7072*q^16*v^67 + 13150507904471125721088*v^68 + 
 73624768951802773094400*q*v^68 + 147459245699197336251904*q^2*v^68 + 
 143853656406088796216064*q^3*v^68 + 77905803617720533092544*q^4*v^68 + 
 25162665178325980119648*q^5*v^68 + 5057547728331796575648*q^6*v^68 + 
 647624112504566211424*q^7*v^68 + 53255615149265447136*q^8*v^68 + 
 2793540424041483824*q^9*v^68 + 91456939293596592*q^10*v^68 + 
 1796955719401552*q^11*v^68 + 19898423868048*q^12*v^68 + 
 112144142768*q^13*v^68 + 268780688*q^14*v^68 + 189728*q^15*v^68 + 
 16*q^16*v^68 + 12804185539024883023872*v^69 + 
 54856930943634410583040*q*v^69 + 85930092518748337551360*q^2*v^69 + 
 66397925657732964050816*q^3*v^69 + 28643826947113755503424*q^4*v^69 + 
 7367754548895547934912*q^5*v^69 + 1172742610807445451904*q^6*v^69 + 
 117691445216743446176*q^7*v^69 + 7474159704587848512*q^8*v^69 + 
 297127572631064128*q^9*v^69 + 7196428328207008*q^10*v^69 + 
 101200315028736*q^11*v^69 + 762769082464*q^12*v^69 + 2686964064*q^13*v^69 + 
 3407136*q^14*v^69 + 832*q^15*v^69 + 9911691992519706411008*v^70 + 
 33108547744771702824448*q*v^70 + 40974561038611802254464*q^2*v^70 + 
 25191239921535430095808*q^3*v^70 + 8665502552919495683008*q^4*v^70 + 
 1773638800539372577504*q^5*v^70 + 223290306728336657008*q^6*v^70 + 
 17545543626738545440*q^7*v^70 + 859826405430472496*q^8*v^70 + 
 25848077010014176*q^9*v^70 + 460047418227952*q^10*v^70 + 
 4554354393408*q^11*v^70 + 22537464192*q^12*v^70 + 45913536*q^13*v^70 + 
 25216*q^14*v^70 + 6360310906356823706624*v^71 + 
 16791260216456646854144*q*v^71 + 16549406723932963095808*q^2*v^71 + 
 8128180462496515777280*q^3*v^71 + 2232245680978407657152*q^4*v^71 + 
 363308879563674679744*q^5*v^71 + 36099894099426735584*q^6*v^71 + 
 2213398433781205568*q^7*v^71 + 83240679139692992*q^8*v^71 + 
 1874566495558464*q^9*v^71 + 24104372996832*q^10*v^71 + 
 162705937696*q^11*v^71 + 496175744*q^12*v^71 + 505216*q^13*v^71 + 
 64*q^14*v^71 + 3481668695134293387008*v^72 + 7334586024144682662400*q*v^72 + 
 5788966347606285960384*q^2*v^72 + 2276871561816546408736*q^3*v^72 + 
 499210325101773317232*q^4*v^72 + 64477030308431265568*q^5*v^72 + 
 5036998319629349080*q^6*v^72 + 239498255134474912*q^7*v^72 + 
 6845341814039576*q^8*v^72 + 113662136498112*q^9*v^72 + 
 1027245633104*q^10*v^72 + 4488192240*q^11*v^72 + 7543008*q^12*v^72 + 
 2688*q^13*v^72 + 1659603576792940570368*v^73 + 
 2807807383887865809920*q*v^73 + 1780358337562218351808*q^2*v^73 + 
 561050946479926344896*q^3*v^73 + 98036329428755227264*q^4*v^73 + 
 10010096617342064832*q^5*v^73 + 611094453879508704*q^6*v^73 + 
 22327124213767200*q^7*v^73 + 478140739801248*q^8*v^73 + 
 5718795047008*q^9*v^73 + 34841219072*q^10*v^73 + 90349088*q^11*v^73 + 
 66464*q^12*v^73 + 699346716910895361152*v^74 + 
 953841273167490860480*q*v^74 + 486378859838130589440*q^2*v^74 + 
 122632630989170949888*q^3*v^74 + 17015360012032060032*q^4*v^74 + 
 1365459185019698560*q^5*v^74 + 64588284495313520*q^6*v^74 + 
 1790580665839776*q^7*v^74 + 28169415647792*q^8*v^74 + 
 234758992448*q^9*v^74 + 903878560*q^10*v^74 + 1182784*q^11*v^74 + 
 192*q^12*v^74 + 263460056103045088000*v^75 + 290115522718651810560*q*v^75 + 
 118844263541652679104*q^2*v^75 + 23892314084907847552*q^3*v^75 + 
 2617385782789304896*q^4*v^75 + 163751107535063872*q^5*v^75 + 
 5934242692183840*q^6*v^75 + 122753638187072*q^7*v^75 + 
 1380993433856*q^8*v^75 + 7645293440*q^9*v^75 + 16720448*q^10*v^75 + 
 7488*q^11*v^75 + 89464366943900893504*v^76 + 79493804021633748640*q*v^76 + 
 26081535943309140960*q^2*v^76 + 4157985466576804288*q^3*v^76 + 
 356819099323488416*q^4*v^76 + 17222042740053456*q^5*v^76 + 
 471276927556832*q^6*v^76 + 7114741546336*q^7*v^76 + 55163027240*q^8*v^76 + 
 189020464*q^9*v^76 + 192608*q^10*v^76 + 27546854647282007936*v^77 + 
 19701304460066830400*q*v^77 + 5151183859408766656*q^2*v^77 + 
 646266253256267488*q^3*v^77 + 43002584984552032*q^4*v^77 + 
 1580239166481664*q^5*v^77 + 32056877042656*q^6*v^77 + 
 342919297344*q^7*v^77 + 1739999968*q^8*v^77 + 3307040*q^9*v^77 + 
 992*q^10*v^77 + 7722238959975641984*v^78 + 4425891155637312320*q*v^78 + 
 915701278995581312*q^2*v^78 + 89512494873178656*q^3*v^78 + 
 4559525528406000*q^4*v^78 + 125507960583200*q^5*v^78 + 
 1843501641744*q^6*v^78 + 13418392960*q^7*v^78 + 41349792*q^8*v^78 + 
 36288*q^9*v^78 + 1975855106709100416*v^79 + 901814813880428736*q*v^79 + 
 146281579930788416*q^2*v^79 + 11002171985458496*q^3*v^79 + 
 422299562696768*q^4*v^79 + 8535588150336*q^5*v^79 + 88023162688*q^6*v^79 + 
 411229120*q^7*v^79 + 687264*q^8*v^79 + 192*q^9*v^79 + 
 461984444590235904*v^80 + 166533656635729344*q*v^80 + 
 20932374270517696*q^2*v^80 + 1192545261169872*q^3*v^80 + 
 33836129407424*q^4*v^80 + 490010066080*q^5*v^80 + 3401725328*q^6*v^80 + 
 9313632*q^7*v^80 + 7000*q^8*v^80 + 98713515793563008*v^81 + 
 27812098163461248*q*v^81 + 2669977088543072*q^2*v^81 + 
 113014536353536*q^3*v^81 + 2315659443200*q^4*v^81 + 23303436384*q^5*v^81 + 
 102426496*q^6*v^81 + 139808*q^7*v^81 + 32*q^8*v^81 + 
 19255641540789120*v^82 + 4186098995860096*q*v^82 + 
 301512605768864*q^2*v^82 + 9257156809184*q^3*v^82 + 133153990048*q^4*v^82 + 
 895138560*q^5*v^82 + 2257536*q^6*v^82 + 1056*q^7*v^82 + 
 3422015973723392*v^83 + 565068371360832*q*v^83 + 29873619545440*q^2*v^83 + 
 645513889248*q^3*v^83 + 6297454944*q^4*v^83 + 26793312*q^5*v^83 + 
 32352*q^6*v^83 + 552340839907264*v^84 + 67961763134208*q*v^84 + 
 2566245462160*q^2*v^84 + 37545367184*q^3*v^84 + 238236784*q^4*v^84 + 
 590752*q^5*v^84 + 224*q^6*v^84 + 80631603871744*v^85 + 
 7220841192768*q*v^85 + 188159403744*q^2*v^85 + 1770811232*q^3*v^85 + 
 6945664*q^4*v^85 + 8640*q^5*v^85 + 10587555569216*v^86 + 
 670257756320*q*v^86 + 11529332768*q^2*v^86 + 65002944*q^3*v^86 + 
 148048*q^4*v^86 + 64*q^5*v^86 + 1241758279488*v^87 + 53565518560*q*v^87 + 
 573298848*q^2*v^87 + 1740768*q^3*v^87 + 2112*q^4*v^87 + 128931968032*v^88 + 
 3614150000*q*v^88 + 22160808*q^2*v^88 + 30240*q^3*v^88 + 16*q^4*v^88 + 
 11716908480*v^89 + 200340192*q*v^89 + 622016*q^2*v^89 + 256*q^3*v^89 + 
 918231168*v^90 + 8766048*q*v^90 + 11200*q^2*v^90 + 60839104*v^91 + 
 284064*q*v^91 + 96*q^2*v^91 + 3315888*v^92 + 6064*q*v^92 + 142816*v^93 + 
 64*q*v^93 + 4560*v^94 + 96*v^95 + v^96;



(* Table 4: (3,12^2) lattice polynomials with square bases. *)

threetwelve9 = -q^6 - 9*q^5*v - 36*q^4*v^2 - 82*q^3*v^3 - 2*q^4*v^3 - 111*q^2*v^4 - 
 12*q^3*v^4 - 75*q*v^5 - 30*q^2*v^5 - 32*q*v^6 - q^2*v^6 + 9*v^7 - 3*q*v^7 + 
 6*v^8 + v^9;

threetwelve27 = -q^18 - 27*q^17*v - 351*q^16*v^2 - 2919*q^15*v^3 - 6*q^16*v^3 - 
 17406*q^14*v^4 - 144*q^15*v^4 - 79074*q^13*v^5 - 1656*q^14*v^5 - 
 283881*q^12*v^6 - 12114*q^13*v^6 - 15*q^14*v^6 - 824589*q^11*v^7 - 
 63126*q^12*v^7 - 315*q^13*v^7 - 1968192*q^10*v^8 - 248724*q^11*v^8 - 
 3150*q^12*v^8 - 3898972*q^9*v^9 - 767736*q^10*v^9 - 19890*q^11*v^9 - 
 20*q^12*v^9 - 6446907*q^8*v^10 - 1898118*q^9*v^10 - 88695*q^10*v^10 - 
 360*q^11*v^10 - 8913519*q^7*v^11 - 3810798*q^8*v^11 - 296055*q^9*v^11 - 
 3060*q^10*v^11 - 10277904*q^6*v^12 - 6259131*q^7*v^12 - 765036*q^8*v^12 - 
 16260*q^9*v^12 - 15*q^10*v^12 - 9795708*q^5*v^13 - 8423289*q^6*v^13 - 
 1560960*q^7*v^13 - 60300*q^8*v^13 - 225*q^9*v^13 - 7566327*q^4*v^14 - 
 9234720*q^5*v^14 - 2539449*q^6*v^14 - 165024*q^7*v^14 - 1575*q^8*v^14 - 
 4547091*q^3*v^15 - 8106492*q^4*v^15 - 3294369*q^5*v^15 - 343422*q^6*v^15 - 
 6795*q^7*v^15 - 6*q^8*v^15 - 1941975*q^2*v^16 - 5476176*q^3*v^16 - 
 3363444*q^4*v^16 - 550431*q^5*v^16 - 20106*q^6*v^16 - 72*q^7*v^16 - 
 455625*q*v^17 - 2587500*q^2*v^17 - 2602314*q^3*v^17 - 676071*q^4*v^17 - 
 42876*q^5*v^17 - 396*q^6*v^17 - 623457*q*v^18 - 1375860*q^2*v^18 - 
 615011*q^3*v^18 - 66879*q^4*v^18 - 1314*q^5*v^18 - q^6*v^18 + 54675*v^19 - 
 321408*q*v^19 - 368757*q^2*v^19 - 74403*q^3*v^19 - 2880*q^4*v^19 - 
 9*q^5*v^19 + 106191*v^20 - 68769*q*v^20 - 51363*q^2*v^20 - 4185*q^3*v^20 - 
 36*q^4*v^20 + 89586*v^21 - 519*q*v^21 - 3369*q^2*v^21 - 78*q^3*v^21 + 
 43173*v^22 + 2385*q*v^22 - 72*q^2*v^22 + 13140*v^23 + 396*q*v^23 + 
 2625*v^24 + 21*q*v^24 + 342*v^25 + 27*v^26 + v^27;

threetwelve36 = -q^24 - 36*q^23*v - 630*q^22*v^2 - 7132*q^21*v^3 - 8*q^22*v^3 - 
 58641*q^20*v^4 - 264*q^21*v^4 - 372768*q^19*v^5 - 4224*q^20*v^5 - 
 1904172*q^18*v^6 - 43592*q^19*v^6 - 28*q^20*v^6 - 8021160*q^17*v^7 - 
 325680*q^18*v^7 - 840*q^19*v^7 - 28373826*q^16*v^8 - 1874328*q^17*v^8 - 
 12180*q^18*v^8 - 85396168*q^15*v^9 - 8633352*q^16*v^9 - 113512*q^17*v^9 - 
 56*q^18*v^9 - 220773396*q^14*v^10 - 32646216*q^15*v^10 - 762804*q^16*v^10 - 
 1512*q^17*v^10 - 493674936*q^13*v^11 - 103151160*q^14*v^11 - 
 3931200*q^15*v^11 - 19656*q^16*v^11 - 959417394*q^12*v^12 - 
 275766300*q^13*v^12 - 16134684*q^14*v^12 - 163520*q^15*v^12 - 70*q^16*v^12 - 
 1625387472*q^11*v^13 - 629333952*q^12*v^13 - 54063048*q^13*v^13 - 
 976080*q^14*v^13 - 1680*q^15*v^13 - 2403707496*q^10*v^14 - 
 1233440748*q^11*v^14 - 150421188*q^12*v^14 - 4443576*q^13*v^14 - 
 19320*q^14*v^14 - 3101973976*q^9*v^15 - 2083789460*q^10*v^15 - 
 351601008*q^11*v^15 - 16009704*q^12*v^15 - 141400*q^13*v^15 - 56*q^14*v^15 - 
 3485275605*q^8*v^16 - 3039072540*q^9*v^16 - 695811180*q^10*v^16 - 
 46756764*q^11*v^16 - 737934*q^12*v^16 - 1176*q^13*v^16 - 
 3393094092*q^7*v^17 - 3823325292*q^8*v^17 - 1171154064*q^9*v^17 - 
 112462308*q^10*v^17 - 2916264*q^11*v^17 - 11760*q^12*v^17 - 
 2838222326*q^6*v^18 - 4134530184*q^7*v^18 - 1679258476*q^8*v^18 - 
 225066520*q^9*v^18 - 9046544*q^10*v^18 - 74312*q^11*v^18 - 28*q^12*v^18 - 
 2010735540*q^5*v^19 - 3815242764*q^6*v^19 - 2047975632*q^7*v^19 - 
 376931364*q^8*v^19 - 22531608*q^9*v^19 - 332112*q^10*v^19 - 504*q^11*v^19 - 
 1176713469*q^4*v^20 - 2964381588*q^5*v^20 - 2112495228*q^6*v^20 - 
 529160316*q^7*v^20 - 45691986*q^8*v^20 - 1113348*q^9*v^20 - 4284*q^10*v^20 - 
 543016080*q^3*v^21 - 1892724064*q^4*v^21 - 1821241456*q^5*v^21 - 
 620872792*q^6*v^21 - 76018624*q^7*v^21 - 2897176*q^8*v^21 - 22792*q^9*v^21 - 
 8*q^10*v^21 - 179212500*q^2*v^22 - 947076648*q^3*v^22 - 
 1281874020*q^4*v^22 - 602989512*q^5*v^22 - 103928688*q^6*v^22 - 
 5972304*q^7*v^22 - 84828*q^8*v^22 - 120*q^9*v^22 - 32400000*q*v^23 - 
 333952092*q^2*v^23 - 701400768*q^3*v^23 - 474100560*q^4*v^23 - 
 116057784*q^5*v^23 - 9856248*q^6*v^23 - 233856*q^7*v^23 - 840*q^8*v^23 - 
 59511240*q*v^24 - 264604500*q^2*v^24 - 286637292*q^3*v^24 - 
 103748602*q^4*v^24 - 13031040*q^5*v^24 - 493100*q^6*v^24 - 3636*q^7*v^24 - 
 q^8*v^24 + 3888000*v^25 - 43255296*q*v^25 - 115443768*q^2*v^25 - 
 70218576*q^3*v^25 - 13575252*q^4*v^25 - 807384*q^5*v^25 - 10884*q^6*v^25 - 
 12*q^7*v^25 + 9964620*v^26 - 13871388*q*v^26 - 29844816*q^2*v^26 - 
 10457352*q^3*v^26 - 1017084*q^4*v^26 - 23856*q^5*v^26 - 66*q^6*v^26 + 
 11544876*v^27 - 62576*q*v^27 - 4505468*q^2*v^27 - 910384*q^3*v^27 - 
 38644*q^4*v^27 - 228*q^5*v^27 + 8016633*v^28 + 1590228*q*v^28 - 
 339972*q^2*v^28 - 41040*q^3*v^28 - 537*q^4*v^28 + 3729912*v^29 + 
 626544*q*v^29 - 1800*q^2*v^29 - 648*q^3*v^29 + 1230748*v^30 + 
 127164*q*v^30 + 1484*q^2*v^30 + 4*q^3*v^30 + 296688*v^31 + 15264*q*v^31 + 
 72*q^2*v^31 + 52782*v^32 + 1044*q*v^32 + 6856*v^33 + 32*q*v^33 + 624*v^34 + 
 36*v^35 + v^36;

threetwelve81 = -q^54 - 81*q^53*v - 3240*q^52*v^2 - 85302*q^51*v^3 - 18*q^52*v^3 - 
 1662336*q^50*v^4 - 1404*q^51*v^4 - 25567542*q^49*v^5 - 54054*q^50*v^5 - 
 323171001*q^48*v^6 - 1369062*q^49*v^6 - 153*q^50*v^6 - 3451552425*q^47*v^7 - 
 25652700*q^48*v^7 - 11475*q^49*v^7 - 31784678505*q^46*v^8 - 
 379150470*q^47*v^8 - 424575*q^48*v^8 - 256274836149*q^45*v^9 - 
 4602668508*q^46*v^9 - 10328877*q^47*v^9 - 816*q^48*v^9 - 
 1831024074258*q^44*v^10 - 47182486716*q^45*v^10 - 185787594*q^46*v^10 - 
 58752*q^47*v^10 - 11704763911824*q^43*v^11 - 416768747418*q^44*v^11 - 
 2634429582*q^45*v^11 - 2085696*q^46*v^11 - 67472516148552*q^42*v^12 - 
 3221093348289*q^43*v^12 - 30662030790*q^44*v^12 - 48654000*q^45*v^12 - 
 3060*q^46*v^12 - 353036082545010*q^41*v^13 - 22044847050225*q^42*v^13 - 
 301161755970*q^43*v^13 - 838648080*q^44*v^13 - 211140*q^45*v^13 - 
 1685842130342835*q^40*v^14 - 134887929244047*q^41*v^14 - 
 2547062992827*q^42*v^14 - 11388384864*q^43*v^14 - 7178760*q^44*v^14 - 
 7381353455521011*q^39*v^15 - 743706962455491*q^40*v^15 - 
 18834619218147*q^41*v^15 - 126849732048*q^42*v^15 - 160282800*q^43*v^15 - 
 8568*q^44*v^15 - 29750795835553656*q^38*v^16 - 3718864822798251*q^39*v^16 - 
 123236153445123*q^40*v^16 - 1191481681239*q^41*v^16 - 2642545620*q^42*v^16 - 
 565488*q^43*v^16 - 110760552744991164*q^37*v^17 - 
 16957443162210075*q^38*v^17 - 720335084238675*q^39*v^17 - 
 9629341731963*q^40*v^17 - 34297957980*q^41*v^17 - 18378360*q^42*v^17 - 
 382009389952421982*q^36*v^18 - 70835440231032795*q^37*v^18 - 
 3790795532691294*q^38*v^18 - 67988832626196*q^39*v^18 - 
 364864984560*q^40*v^18 - 391960296*q^41*v^18 - 18564*q^42*v^18 - 
 1223693902306318446*q^35*v^19 - 272135694076180425*q^36*v^19 - 
 18076960044570924*q^37*v^19 - 424404970792920*q^38*v^19 - 
 3270567490560*q^39*v^19 - 6168111768*q^40*v^19 - 1169532*q^41*v^19 - 
 3648734452626999480*q^34*v^20 - 964776705107620824*q^35*v^20 - 
 78535010359805508*q^36*v^20 - 2364605860788945*q^37*v^20 - 
 25203734567874*q^38*v^20 - 76354066287*q^39*v^20 - 36255492*q^40*v^20 - 
 10146499196031614880*q^33*v^21 - 3165432956060391738*q^34*v^21 - 
 312265427685458094*q^35*v^21 - 11850545814212133*q^36*v^21 - 
 169535228150754*q^37*v^21 - 774055433169*q^38*v^21 - 736972236*q^39*v^21 - 
 31824*q^40*v^21 - 26358282936718506306*q^32*v^22 - 
 9635868371236067244*q^33*v^22 - 1140752872029572550*q^34*v^22 - 
 53765022497447430*q^35*v^22 - 1007301963568590*q^36*v^22 - 
 6606360877527*q^37*v^22 - 11044559034*q^38*v^22 - 1909440*q^39*v^22 - 
 64057302288082354446*q^31*v^23 - 27273355629368871960*q^32*v^23 - 
 3841552632852727443*q^33*v^23 - 222006908886282288*q^34*v^23 - 
 5336763317542170*q^35*v^23 - 48429217801017*q^36*v^23 - 
 130089221208*q^37*v^23 - 56328480*q^38*v^23 - 
 145816319937388334940*q^30*v^24 - 71909508691684328661*q^31*v^24 - 
 11959297861092272541*q^32*v^24 - 838101631135721418*q^33*v^24 - 
 25407383713509510*q^34*v^24 - 309592082265507*q^35*v^24 - 
 1253718960588*q^36*v^24 - 1088667225*q^37*v^24 - 43758*q^38*v^24 - 
 311232453413958843084*q^29*v^25 - 176901365329353485685*q^30*v^25 - 
 34502517393610547097*q^31*v^25 - 2903702335911162198*q^32*v^25 - 
 109386701412050691*q^33*v^25 - 1746384122036061*q^34*v^25 - 
 10162362536334*q^35*v^25 - 15498543753*q^36*v^25 - 2494206*q^37*v^25 - 
 623428881944377519224*q^28*v^26 - 406602276320162519226*q^29*v^26 - 
 92438995912559164836*q^30*v^26 - 9262946267538180228*q^31*v^26 - 
 428146128957370320*q^32*v^26 - 8775037488385899*q^33*v^26 - 
 70681826011410*q^34*v^26 - 173248515954*q^35*v^26 - 69837768*q^36*v^26 - 
 1172806817858161030432*q^27*v^27 - 874195320459375246312*q^28*v^27 - 
 230410324743843956580*q^29*v^27 - 27283396936140175896*q^30*v^27 - 
 1530299877219268866*q^31*v^27 - 39576684041226999*q^32*v^27 - 
 428251726486476*q^33*v^27 - 1582993001070*q^34*v^27 - 1279921608*q^35*v^27 - 
 48620*q^36*v^27 - 2073262164614372856438*q^26*v^28 - 
 1759832251786640915433*q^27*v^28 - 535129689110985474669*q^28*v^28 - 
 74376438261356390670*q^29*v^28 - 5013651197552016564*q^30*v^28 - 
 161229826459821339*q^31*v^28 - 2287048706887608*q^32*v^28 - 
 12152503627839*q^33*v^28 - 17261227656*q^34*v^28 - 2625480*q^35*v^28 - 
 3445564796153905551174*q^25*v^29 - 3319758677698630251471*q^26*v^29 - 
 1159557072766247431575*q^27*v^29 - 188037374103327539754*q^28*v^29 - 
 15104766146228481582*q^29*v^29 - 596405259561585645*q^30*v^29 - 
 10866847449717756*q^31*v^29 - 79962913354959*q^32*v^29 - 
 182593584072*q^33*v^29 - 69575220*q^34*v^29 - 
 5384894323548127167144*q^24*v^30 - 5872078049071703927427*q^25*v^30 - 
 2346789081991616466399*q^26*v^30 - 441648674198228904111*q^27*v^30 - 
 41960243777019071661*q^28*v^30 - 2012030416468599939*q^29*v^30 - 
 46289183887406772*q^30*v^30 - 457806574581840*q^31*v^30 - 
 1577059024554*q^32*v^30 - 1205533494*q^33*v^30 - 43758*q^34*v^30 - 
 7915523317588269753516*q^23*v^31 - 9744012776294922075489*q^24*v^31 - 
 4440100373510287800267*q^25*v^31 - 965091980816293758093*q^26*v^31 - 
 107728569718063998975*q^27*v^31 - 6213437583823485099*q^28*v^31 - 
 177873129698057712*q^29*v^31 - 2307418477725258*q^30*v^31 - 
 11430879791670*q^31*v^31 - 15353849214*q^32*v^31 - 2231658*q^33*v^31 - 
 10944250541133594089733*q^22*v^32 - 15173676428363460427860*q^23*v^32 - 
 7858820432716545008826*q^24*v^32 - 1964488820342270643171*q^25*v^32 - 
 256120489555042480461*q^26*v^32 - 17619461148507416694*q^27*v^32 - 
 619786327028542749*q^28*v^32 - 10333827066352653*q^29*v^32 - 
 70927189263252*q^30*v^32 - 153204751755*q^31*v^32 - 55791450*q^32*v^32 - 
 14231696900692111354701*q^21*v^33 - 22178584612900238145894*q^22*v^33 - 
 13019741862907476087639*q^23*v^33 - 3728670249771437629572*q^24*v^33 - 
 564801167477395167885*q^25*v^33 - 46000902963536354070*q^26*v^33 - 
 1966760234021797857*q^27*v^33 - 41433723323678115*q^28*v^33 - 
 382431928408632*q^29*v^33 - 1246636931265*q^30*v^33 - 910912266*q^31*v^33 - 
 31824*q^32*v^33 - 17401690728458346877236*q^20*v^34 - 
 30428935567940320854570*q^21*v^34 - 20197185068280158592390*q^22*v^34 - 
 6604320078113128274205*q^23*v^34 - 1156864336029936637011*q^24*v^34 - 
 110821500053433848745*q^25*v^34 - 5704460796084574158*q^26*v^34 - 
 149651896833933210*q^27*v^34 - 1812824750553084*q^28*v^34 - 
 8501847680205*q^29*v^34 - 10918442898*q^30*v^34 - 1527552*q^31*v^34 - 
 19999782870049597005702*q^19*v^35 - 39183633857993299884054*q^20*v^35 - 
 29343751132284943728030*q^21*v^35 - 10922827581398965429323*q^22*v^35 - 
 2203406530738810745454*q^23*v^35 - 246820515885655065270*q^24*v^35 - 
 15169024955721194838*q^25*v^35 - 489397088394370044*q^26*v^35 - 
 7624796755955778*q^27*v^35 - 49567382300997*q^28*v^35 - 
 102398918688*q^29*v^35 - 35897472*q^30*v^35 - 
 21593424159577551662922*q^18*v^36 - 47345035655278824682023*q^19*v^36 - 
 39929976608563820151774*q^20*v^36 - 16875564589467104115636*q^21*v^36 - 
 3905914833983699831835*q^22*v^36 - 508998951633439063152*q^23*v^36 - 
 37076263333181791893*q^24*v^36 - 1455247473730272405*q^25*v^36 - 
 28668788628250014*q^26*v^36 - 250764644710941*q^27*v^36 - 
 782074058040*q^28*v^36 - 550209591*q^29*v^36 - 18564*q^30*v^36 - 
 21885768407799826572204*q^17*v^37 - 53654784792879218439393*q^18*v^37 - 
 50885089637605457359941*q^19*v^37 - 24361441374213364918680*q^20*v^37 - 
 6448586936101781158818*q^21*v^37 - 973166738114961921555*q^22*v^37 - 
 83476480835696478300*q^23*v^37 - 3948681643342763076*q^24*v^37 - 
 96949729926459378*q^25*v^37 - 1113647462022537*q^26*v^37 - 
 4998997015956*q^27*v^37 - 6182532603*q^28*v^37 - 835380*q^29*v^37 - 
 20803271056689718042101*q^16*v^38 - 56994857185812818058162*q^17*v^38 - 
 60710203975974501552345*q^18*v^38 - 32862087834414351811389*q^19*v^38 - 
 9920389797112456367325*q^20*v^38 - 1726779817869181738425*q^21*v^38 - 
 173436073491350334330*q^22*v^38 - 9806179087626259923*q^23*v^38 - 
 296363912905549053*q^24*v^38 - 4381498299490623*q^25*v^38 - 
 27275756005314*q^26*v^38 - 54278281926*q^27*v^38 - 18378360*q^28*v^38 - 
 18522503671912721191809*q^15*v^39 - 56700609415153412090238*q^16*v^39 - 
 67779442276553769755661*q^17*v^39 - 41416964015140798999461*q^18*v^39 - 
 14224479576154205755158*q^19*v^39 - 2845813617971132498181*q^20*v^39 - 
 333011732769277626879*q^21*v^39 - 22343985164386448406*q^22*v^39 - 
 822357761016165948*q^23*v^39 - 15385147446342132*q^24*v^39 - 
 128938346250561*q^25*v^39 - 387479322918*q^26*v^39 - 263318904*q^27*v^39 - 
 8568*q^28*v^39 - 15423698785710566239533*q^14*v^40 - 
 52769017501047851510736*q^15*v^40 - 70759701909310219427358*q^16*v^40 - 
 48753533064136578471900*q^17*v^40 - 19011627497280442996314*q^18*v^40 - 
 4358493875090975658894*q^19*v^40 - 591610401640979411904*q^20*v^40 - 
 46809390667389698430*q^21*v^40 - 2078578673746522965*q^22*v^40 - 
 48507222982423923*q^23*v^40 - 534193436375325*q^24*v^40 - 
 2311400303469*q^25*v^40 - 2761614324*q^26*v^40 - 359856*q^27*v^40 - 
 11987620031908882005633*q^13*v^41 - 45875193291289482310242*q^14*v^41 - 
 69007164408336400769196*q^15*v^41 - 53571168094179207126978*q^16*v^41 - 
 23681796118324879918608*q^17*v^41 - 6205387896314819552817*q^18*v^41 - 
 973335059889151732182*q^19*v^41 - 90314092991961399069*q^20*v^41 - 
 4799598254257366476*q^21*v^41 - 138005985267377604*q^22*v^41 - 
 1957437338768253*q^23*v^41 - 11750684910291*q^24*v^41 - 
 22593172239*q^25*v^41 - 7377048*q^26*v^41 - 8674029420506118138816*q^12*
  v^42 - 37184818990473390107511*q^13*v^42 - 62783415987638587111431*q^14*
  v^42 - 54901771806047631487371*q^15*v^42 - 27482407895345492096154*q^16*
  v^42 - 8213801795971546696578*q^17*v^42 - 1483956065233011148326*q^18*
  v^42 - 160702822856838905883*q^19*v^42 - 10149066284952029292*q^20*v^42 - 
 355769872410345498*q^21*v^42 - 6390632151343368*q^22*v^42 - 
 51671502047844*q^23*v^42 - 150055640208*q^24*v^42 - 98326116*q^25*v^42 - 
 3060*q^26*v^42 - 5823830537650362534498*q^11*v^43 - 
 28033505640047687542893*q^12*v^43 - 53195380345113598243368*q^13*v^43 - 
 52415322735797707539915*q^14*v^43 - 29692754516831798985444*q^15*v^43 - 
 10106311265055013818798*q^16*v^43 - 2097401450561118047700*q^17*v^43 - 
 263997379380254912379*q^18*v^43 - 19692286298040593232*q^19*v^43 - 
 833898187195391007*q^20*v^43 - 18701467795027773*q^21*v^43 - 
 198806884290063*q^22*v^43 - 831427989804*q^23*v^43 - 957712572*q^24*v^43 - 
 119340*q^25*v^43 - 3612429399033220440780*q^10*v^44 - 
 19593730959457706110287*q^11*v^44 - 41876574607840438605420*q^12*v^44 - 
 46542166043368955567823*q^13*v^44 - 29837662439089938215409*q^14*v^44 - 
 11553661465824644883090*q^15*v^44 - 2748502699027772740155*q^16*v^44 - 
 400699730774706301548*q^17*v^44 - 35117001929473834986*q^18*v^44 - 
 1782265817992425714*q^19*v^44 - 49298876084222334*q^20*v^44 - 
 675408791692188*q^21*v^44 - 3919737519684*q^22*v^44 - 7264676133*q^23*v^44 - 
 2267460*q^24*v^44 - 2058084454467084198474*q^9*v^45 - 
 12642539034043505101797*q^10*v^45 - 30534833838939511412862*q^11*v^45 - 
 38353557650342302167321*q^12*v^45 - 27846691816310393370183*q^13*v^45 - 
 12262546163497572994815*q^14*v^45 - 3338771886936430357689*q^15*v^45 - 
 562196391160591008999*q^16*v^45 - 57629022713637316947*q^17*v^45 - 
 3481585508235116655*q^18*v^45 - 117548687792821473*q^19*v^45 - 
 2041082652624021*q^20*v^45 - 15959034206010*q^21*v^45 - 
 44664623739*q^22*v^45 - 27960228*q^23*v^45 - 816*q^24*v^45 - 
 1068487750787471961741*q^8*v^46 - 7487578921170575657466*q^9*v^46 - 
 20537597585240942862240*q^10*v^46 - 29245431423016845474264*q^11*v^46 - 
 24088344023471000904765*q^12*v^46 - 12068208835184332507257*q^13*v^46 - 
 3757697208594645671988*q^14*v^46 - 729246302545125834351*q^15*v^46 - 
 87110860758326591157*q^16*v^46 - 6228276162585701931*q^17*v^46 - 
 254396360057591961*q^18*v^46 - 5520031586444493*q^19*v^46 - 
 56767512273417*q^20*v^46 - 228748463937*q^21*v^46 - 251530758*q^22*v^46 - 
 29376*q^23*v^46 - 499999922730341780049*q^7*v^47 - 
 4038668122733208079794*q^8*v^47 - 12670472183141355161517*q^9*v^47 - 
 20552604174423704151936*q^10*v^47 - 19260234973901005034220*q^11*v^47 - 
 10993247248796255723211*q^12*v^47 - 3914521653170491738938*q^13*v^47 - 
 874351053138819746772*q^14*v^47 - 121356660668503055823*q^15*v^47 - 
 10219070435816294100*q^16*v^47 - 501139799016110433*q^17*v^47 - 
 13427359825881762*q^18*v^47 - 178053017387040*q^19*v^47 - 
 995477023800*q^20*v^47 - 1759588596*q^21*v^47 - 514080*q^22*v^47 - 
 207644219028889095456*q^6*v^48 - 1962361453280094645066*q^7*v^48 - 
 7114694980778759351169*q^8*v^48 - 13238650930516777242765*q^9*v^48 - 
 14179804239210885489177*q^10*v^48 - 9245150864295318490221*q^11*v^48 - 
 3768642673946621785575*q^12*v^48 - 968356732512205550790*q^13*v^48 - 
 155847247233052565376*q^14*v^48 - 15395780361641581458*q^15*v^48 - 
 900707957907671034*q^16*v^48 - 29500556747616693*q^17*v^48 - 
 496163070638703*q^18*v^48 - 3737106007218*q^19*v^48 - 9964979109*q^20*v^48 - 
 5828247*q^21*v^48 - 153*q^22*v^48 - 74799936852479972100*q^5*v^49 - 
 845591630305029979860*q^6*v^49 - 3596591784838867861644*q^7*v^49 - 
 7756253823754099927377*q^8*v^49 - 9560981916073372362399*q^9*v^49 - 
 7151871565614703232259*q^10*v^49 - 3345239443704550985403*q^11*v^49 - 
 989419532208187380930*q^12*v^49 - 184441703366868750927*q^13*v^49 - 
 21313161854815418064*q^14*v^49 - 1479795770170599480*q^15*v^49 - 
 58746733831971576*q^16*v^49 - 1236038063595957*q^17*v^49 - 
 12246708127500*q^18*v^49 - 46971583425*q^19*v^49 - 48144591*q^20*v^49 - 
 5049*q^21*v^49 - 22562392453305885000*q^4*v^50 - 
 315692620743583071108*q^5*v^50 - 1611062711308117553715*q^6*v^50 - 
 4088179869593301151893*q^7*v^50 - 5859402447410070206058*q^8*v^50 - 
 5062638924755440829802*q^9*v^50 - 2728418720240149416351*q^10*v^50 - 
 930744103303149328980*q^11*v^50 - 200983604411799159354*q^12*v^50 - 
 27117025127063185320*q^13*v^50 - 2225443547893884381*q^14*v^50 - 
 106343231615299323*q^15*v^50 - 2767167217204128*q^16*v^50 - 
 35370512298945*q^17*v^50 - 188075396124*q^18*v^50 - 309087630*q^19*v^50 - 
 80784*q^20*v^50 - 5372643858079500000*q^3*v^51 - 
 98448328694171276658*q^4*v^51 - 624363877352915976132*q^5*v^51 - 
 1907565773729155108848*q^6*v^51 - 3228006824884705963131*q^7*v^51 - 
 3254692670208213347745*q^8*v^51 - 2034422071711718048064*q^9*v^51 - 
 803522594096925560784*q^10*v^51 - 201307590327560496138*q^11*v^51 - 
 31695626626884395928*q^12*v^51 - 3066151734468670428*q^13*v^51 - 
 175392696566533896*q^14*v^51 - 5591526040038114*q^15*v^51 - 
 90746560826802*q^16*v^51 - 649790418843*q^17*v^51 - 1606924359*q^18*v^51 - 
 836442*q^19*v^51 - 18*q^20*v^51 - 902785398750000000*q^2*v^52 - 
 24090577078603997250*q^3*v^52 - 201492520806865736727*q^4*v^52 - 
 768720488029372509813*q^5*v^52 - 1572499866342783339729*q^6*v^52 - 
 1879245510001960796280*q^7*v^52 - 1376466226667837536374*q^8*v^52 - 
 633528061092974559501*q^9*v^52 - 184797718141422165084*q^10*v^52 - 
 33990339206778902829*q^11*v^52 - 3870781415832652308*q^12*v^52 - 
 264006760142271231*q^13*v^52 - 10234759220541612*q^14*v^52 - 
 208183722633090*q^15*v^52 - 1961503369893*q^16*v^52 - 6962890329*q^17*v^52 - 
 6314544*q^18*v^52 - 540*q^19*v^52 - 80712601875000000*q*v^53 - 
 4084380273219930000*q^2*v^53 - 50619377554037253594*q^3*v^53 - 
 256932821701919394594*q^4*v^53 - 660115932238904902596*q^5*v^53 - 
 958127625940870050345*q^6*v^53 - 835548946146070495173*q^7*v^53 - 
 452788798838574300759*q^8*v^53 - 154751545457965899090*q^9*v^53 - 
 33357738676918026546*q^10*v^53 - 4473919589222219301*q^11*v^53 - 
 363002668090745697*q^12*v^53 - 17017529814896670*q^13*v^53 - 
 429409230467706*q^14*v^53 - 5226591163257*q^15*v^53 - 
 25692762681*q^16*v^53 - 37151028*q^17*v^53 - 7830*q^18*v^53 - 
 337065391368000000*q*v^54 - 8585411716163202750*q^2*v^54 - 
 66136235476752702117*q^3*v^54 - 228627465269427115218*q^4*v^54 - 
 419747633792111556963*q^5*v^54 - 447072577921997771556*q^6*v^54 - 
 289969299690002741691*q^7*v^54 - 117336504754048723695*q^8*v^54 - 
 29824569446903781431*q^9*v^54 - 4724123139057949056*q^10*v^54 - 
 455857164773794431*q^11*v^54 - 25751686070824668*q^12*v^54 - 
 799878719624337*q^13*v^54 - 12397220142246*q^14*v^54 - 
 82105310673*q^15*v^54 - 177900912*q^16*v^54 - 73656*q^17*v^54 - q^18*v^54 + 
 9685512225000000*v^55 - 604957768503570000*q*v^55 - 
 11061188629128080172*q^2*v^55 - 60078606175504961343*q^3*v^55 - 
 150643437651445169718*q^4*v^55 - 204764940951193398465*q^5*v^55 - 
 163310780842336014714*q^6*v^55 - 79590878816329401606*q^7*v^55 - 
 24110730687622946040*q^8*v^55 - 4537685081843235747*q^9*v^55 - 
 521956363497560964*q^10*v^55 - 35488715757948702*q^11*v^55 - 
 1349933817652191*q^12*v^55 - 26355951130320*q^13*v^55 - 
 230319657117*q^14*v^55 - 715261698*q^15*v^55 - 509490*q^16*v^55 - 
 27*q^17*v^55 + 54052332669000000*v^56 - 543818792906727750*q*v^56 - 
 9658228033020979719*q^2*v^56 - 40147162296734256174*q^3*v^56 - 
 76076989582429761705*q^4*v^56 - 78324601683315906171*q^5*v^56 - 
 47333883833098145874*q^6*v^56 - 17401140051171160221*q^7*v^56 - 
 3934232477923837077*q^8*v^56 - 542670080508554157*q^9*v^56 - 
 44488776099483783*q^10*v^56 - 2067664923569637*q^11*v^56 - 
 50481471176577*q^12*v^56 - 573278332032*q^13*v^56 - 2471813982*q^14*v^56 - 
 2786427*q^15*v^56 - 351*q^16*v^56 + 144440019896580000*v^57 - 
 95357617693018866*q*v^57 - 5901709424558309820*q^2*v^57 - 
 20318846310145776636*q^3*v^57 - 30044237257737665163*q^4*v^57 - 
 23798066278803675552*q^5*v^57 - 10964477765534623002*q^6*v^57 - 
 3036689601141575898*q^7*v^57 - 508139640567459198*q^8*v^57 - 
 50528456456679927*q^9*v^57 - 2872769764345245*q^10*v^57 - 
 87385570019730*q^11*v^57 - 1276447864266*q^12*v^57 - 7474663017*q^13*v^57 - 
 12644478*q^14*v^57 - 3033*q^15*v^57 + 246256988208468750*v^58 + 
 412289164058184027*q*v^58 - 2433259443760301232*q^2*v^58 - 
 7863198032255129001*q^3*v^58 - 9368976954590220366*q^4*v^58 - 
 5779103794389753795*q^5*v^58 - 2033991525560889078*q^6*v^58 - 
 421918152822695070*q^7*v^58 - 51528588993102492*q^8*v^58 - 
 3605673804413040*q^9*v^58 - 136733252550705*q^10*v^58 - 
 2555261222877*q^11*v^58 - 20036351754*q^12*v^58 - 49227453*q^13*v^58 - 
 20196*q^14*v^58 + 301166624041894782*v^59 + 651858772429713735*q*v^59 - 
 513249814499427576*q^2*v^59 - 2294584187074617456*q^3*v^59 - 
 2306410964810719596*q^4*v^59 - 1121414534930154006*q^5*v^59 - 
 301255750774639062*q^6*v^59 - 46324760615224272*q^7*v^59 - 
 4045663978463574*q^8*v^59 - 192501556324560*q^9*v^59 - 
 4602651541227*q^10*v^59 - 47978137863*q^11*v^59 - 168061527*q^12*v^59 - 
 112590*q^13*v^59 + 281668239760850604*v^60 + 586853241309820647*q*v^60 + 
 120376216275231834*q^2*v^60 - 472494679263373959*q^3*v^60 - 
 441934630970092434*q^4*v^60 - 172521438278677893*q^5*v^60 - 
 35303206699152423*q^6*v^60 - 3965081050234782*q^7*v^60 - 
 240629595401583*q^8*v^60 - 7414902848484*q^9*v^60 - 102722900040*q^10*v^60 - 
 508727871*q^11*v^60 - 547587*q^12*v^60 - 9*q^13*v^60 + 
 209751365517144579*v^61 + 383117758012944459*q*v^61 + 
 170921029163061519*q^2*v^61 - 49847647947503517*q^3*v^61 - 
 63113565143251863*q^4*v^61 - 20621702553829164*q^5*v^61 - 
 3215436961353381*q^6*v^61 - 258704540377794*q^7*v^61 - 
 10484501587011*q^8*v^61 - 194746919274*q^9*v^61 - 1363634784*q^10*v^61 - 
 2347137*q^11*v^61 - 189*q^12*v^61 + 127866328159636125*v^62 + 
 195965866821346749*q*v^62 + 91895756038512138*q^2*v^62 + 
 7485675118181802*q^3*v^62 - 5815752082030098*q^4*v^62 - 
 1826398788133446*q^5*v^62 - 219997969862301*q^6*v^62 - 
 12391300593486*q^7*v^62 - 317060333343*q^8*v^62 - 3173409684*q^9*v^62 - 
 8728290*q^10*v^62 - 2106*q^11*v^62 + 65112679118149092*v^63 + 
 81569486099302866*q*v^63 + 34316647875782406*q^2*v^63 + 
 5259674870410863*q^3*v^63 - 78714908328213*q^4*v^63 - 
 104188602727296*q^5*v^63 - 10494361634502*q^6*v^63 - 405906711498*q^7*v^63 - 
 6039961812*q^8*v^63 - 26753955*q^9*v^63 - 15615*q^10*v^63 + 
 28123561607235579*v^64 + 28256862575269791*q*v^64 + 
 9955659143450214*q^2*v^64 + 1508940464306022*q^3*v^64 + 
 85086448298676*q^4*v^64 - 1225605000654*q^5*v^64 - 273476618820*q^6*v^64 - 
 7604374851*q^7*v^64 - 57803193*q^8*v^64 - 72144*q^9*v^64 + 
 10425706758573957*v^65 + 8266446722370078*q*v^65 + 
 2341291253608665*q^2*v^65 + 301988711303370*q^3*v^65 + 
 18254321183088*q^4*v^65 + 460151961966*q^5*v^65 + 2863100115*q^6*v^65 - 
 18285453*q^7*v^65 - 50544*q^8*v^65 + 27*q^9*v^65 + 3347856145382238*v^66 + 
 2062437606425907*q*v^66 + 455487984191898*q^2*v^66 + 
 46572054571521*q^3*v^66 + 2334268228680*q^4*v^66 + 55937862360*q^5*v^66 + 
 599279283*q^6*v^66 + 2507346*q^7*v^66 + 2115*q^8*v^66 + 
 937808183353230*v^67 + 441648856062045*q*v^67 + 74038390305408*q^2*v^67 + 
 5722516216674*q^3*v^67 + 214756729731*q^4*v^67 + 3732614406*q^5*v^67 + 
 26095176*q^6*v^67 + 48546*q^7*v^67 + 230342212425114*v^68 + 
 81454382940195*q*v^68 + 10090401956514*q^2*v^68 + 566287300143*q^3*v^68 + 
 14846810085*q^4*v^68 + 164218887*q^5*v^68 + 588114*q^6*v^68 + 270*q^7*v^68 + 
 49770499798332*v^69 + 12947569894521*q*v^69 + 1150922584665*q^2*v^69 + 
 45059492619*q^3*v^69 + 773209512*q^4*v^69 + 4795218*q^5*v^69 + 
 6687*q^6*v^69 + 9473722482204*v^70 + 1769690892807*q*v^70 + 
 109076047956*q^2*v^70 + 2849989941*q^3*v^70 + 29663118*q^4*v^70 + 
 85860*q^5*v^70 + 27*q^6*v^70 + 1587665492928*v^71 + 206791641576*q*v^71 + 
 8471546946*q^2*v^71 + 140125788*q^3*v^71 + 796230*q^4*v^71 + 729*q^5*v^71 + 
 233591724060*v^72 + 20450603295*q*v^72 + 527007069*q^2*v^72 + 
 5161962*q^3*v^72 + 13437*q^4*v^72 + 30010039542*v^73 + 1684674558*q*v^73 + 
 25307883*q^2*v^73 + 134190*q^3*v^73 + 108*q^4*v^73 + 3337977924*v^74 + 
 112830678*q*v^74 + 881766*q^2*v^74 + 2214*q^3*v^74 + 317451240*v^75 + 
 5916978*q*v^75 + 19836*q^2*v^75 + 18*q^3*v^75 + 25354674*v^76 + 
 228366*q*v^76 + 216*q^2*v^76 + 1657125*v^77 + 5778*q*v^77 + 85239*v^78 + 
 72*q*v^78 + 3240*v^79 + 81*v^80 + v^81;

threetwelve108 = -q^72 - 108*q^71*v - 5778*q^70*v^2 - 204132*q^69*v^3 - 24*q^70*v^3 - 
 5356575*q^68*v^4 - 2520*q^69*v^4 - 111338136*q^67*v^5 - 131040*q^68*v^5 - 
 1909055424*q^66*v^6 - 4498488*q^67*v^6 - 276*q^68*v^6 - 
 27768520800*q^65*v^7 - 114669216*q^66*v^7 - 28152*q^67*v^7 - 
 349709595543*q^64*v^8 - 2314612152*q^65*v^8 - 1421676*q^66*v^8 - 
 3872819010676*q^63*v^9 - 38529486072*q^64*v^9 - 47383128*q^65*v^9 - 
 2024*q^66*v^9 - 38177734544334*q^62*v^10 - 543912204528*q^63*v^10 - 
 1172281572*q^64*v^10 - 200376*q^65*v^10 - 338316442698276*q^61*v^11 - 
 6645705221232*q^62*v^11 - 22959045648*q^63*v^11 - 9818424*q^64*v^11 - 
 2716879877482983*q^60*v^12 - 71378803978956*q^61*v^12 - 
 370695108168*q^62*v^12 - 317419872*q^63*v^12 - 10626*q^64*v^12 - 
 19905683994920088*q^59*v^13 - 682192101464712*q^60*v^13 - 
 5074027890624*q^61*v^13 - 7615016640*q^62*v^13 - 1020096*q^63*v^13 - 
 133818809556526308*q^58*v^14 - 5858881908492852*q^59*v^14 - 
 60091441047864*q^60*v^14 - 144569025216*q^61*v^14 - 48454560*q^62*v^14 - 
 829481494213263984*q^57*v^15 - 45581895031938816*q^58*v^15 - 
 625359838949952*q^59*v^15 - 2261878667664*q^60*v^15 - 1518030360*q^61*v^15 - 
 42504*q^62*v^15 - 4760721044127196416*q^56*v^16 - 
 323414085112645824*q^57*v^16 - 5788855327228308*q^58*v^16 - 
 29990194786116*q^59*v^16 - 35279382600*q^60*v^16 - 3952872*q^61*v^16 - 
 25392490916509576872*q^55*v^17 - 2104663490031254112*q^56*v^17 - 
 48134496461768856*q^57*v^17 - 343914347341584*q^58*v^17 - 
 648595143504*q^59*v^17 - 181832112*q^60*v^17 - 
 126269261322130950864*q^54*v^18 - 12623323153749381972*q^55*v^18 - 
 362421737813205648*q^56*v^18 - 3464258526863612*q^57*v^18 - 
 9823239427164*q^58*v^18 - 5514766488*q^59*v^18 - 134596*q^60*v^18 - 
 587053341101992042584*q^53*v^19 - 70073345376332167608*q^54*v^19 - 
 2487593282084632008*q^55*v^19 - 31027087142127360*q^56*v^19 - 
 126033018940440*q^57*v^19 - 124027734600*q^58*v^19 - 12113640*q^59*v^19 - 
 2558187899881489436760*q^52*v^20 - 361329779356002596232*q^53*v^20 - 
 15653585173844341548*q^54*v^20 - 249512271165958680*q^55*v^20 - 
 1397981549757096*q^56*v^20 - 2205753070932*q^57*v^20 - 539056980*q^58*v^20 - 
 10471989341769610683312*q^51*v^21 - 1736252928181604252592*q^52*v^21 - 
 90744682232567947464*q^53*v^21 - 1816141351086543792*q^54*v^21 - 
 13615313604848760*q^55*v^21 - 32303615312160*q^56*v^21 - 
 15809915352*q^57*v^21 - 346104*q^58*v^21 - 40348794256319189955636*q^50*
  v^22 - 7796532346031019694932*q^51*v^22 - 486648685199718860328*q^52*v^22 - 
 12045390115575265272*q^53*v^22 - 117852323163288480*q^54*v^22 - 
 400603971708432*q^55*v^22 - 343707575976*q^56*v^22 - 30111048*q^57*v^22 - 
 146591383526968076572464*q^49*v^23 - 32798156100252853941396*q^50*v^23 - 
 2423112520117765177836*q^51*v^23 - 73208366893496092680*q^52*v^23 - 
 915536535745140144*q^53*v^23 - 4293203476928976*q^54*v^23 - 
 5906332259784*q^55*v^23 - 1294775064*q^56*v^23 - 
 502984849586274521936289*q^48*v^24 - 129543696158704576612236*q^49*v^24 - 
 11237626510668963142626*q^50*v^24 - 409699771219888180452*q^51*v^24 - 
 6434575881285409830*q^52*v^24 - 40379833090620168*q^53*v^24 - 
 83544662866032*q^54*v^24 - 36679409724*q^55*v^24 - 735471*q^56*v^24 - 
 1632267587801051125382772*q^47*v^25 - 481345622204918054917068*q^48*v^25 - 
 48677916706595512808220*q^49*v^25 - 2120033012004567789660*q^50*v^25 - 
 41187965860722914100*q^51*v^25 - 337390203764442240*q^52*v^25 - 
 1000226279612736*q^53*v^25 - 769896928872*q^54*v^25 - 61779564*q^55*v^25 - 
 5016216423401716149978930*q^46*v^26 - 1685525970527378991399060*q^47*v^26 - 
 197432252305809352965900*q^48*v^26 - 10180297109105041993920*q^49*v^26 - 
 241476360082031634372*q^50*v^26 - 2528836380379669032*q^51*v^26 - 
 10343832108754248*q^52*v^26 - 12767982670116*q^53*v^26 - 
 2563851906*q^54*v^26 - 14615431205780606708330716*q^45*v^27 - 
 5571025696102416282664560*q^46*v^27 - 751422578010371234953128*q^47*v^27 - 
 45508300319062194582732*q^48*v^27 - 1302931431650104746516*q^49*v^27 - 
 17139628662839757864*q^50*v^27 - 93837309105128320*q^51*v^27 - 
 174215501483592*q^52*v^27 - 70066851444*q^53*v^27 - 1307504*q^54*v^27 - 
 40415550838629552514659969*q^44*v^28 - 17404788434643631159883784*q^45*
  v^28 - 2688913695860742874410360*q^46*v^28 - 
 189905813830940048513280*q^47*v^28 - 6496955519794697433762*q^48*v^28 - 
 105746527302938056656*q^49*v^28 - 755859112850628900*q^50*v^28 - 
 2011060205681796*q^51*v^28 - 1418138888067*q^52*v^28 - 105907824*q^53*v^28 - 
 106167511837580014589388624*q^43*v^29 - 51461854798004632109755044*q^44*
  v^29 - 9062559606872730420253332*q^45*v^29 - 
 741595618121101131872052*q^46*v^29 - 30046944585754388143548*q^47*v^29 - 
 597247593025473355896*q^48*v^29 - 5458895890901401752*q^49*v^29 - 
 20042603621078472*q^50*v^29 - 22667347401912*q^51*v^29 - 
 4236312960*q^52*v^29 - 265157262820620767696742372*q^42*v^30 - 
 144170881126676926317225924*q^43*v^30 - 28812477602917836292513482*q^44*
  v^30 - 2715936717109155755204592*q^45*v^30 - 
 129287212301406490461264*q^46*v^30 - 3102749131192201229052*q^47*v^30 - 
 35631266786497660500*q^48*v^30 - 175135046505595884*q^49*v^30 - 
 297951536446308*q^50*v^30 - 111536630556*q^51*v^30 - 1961256*q^52*v^30 - 
 630097540231513390888532040*q^41*v^31 - 383076939230583245504594532*q^42*
  v^31 - 86530442369115393921071160*q^43*v^31 - 
 9346152367549401501884364*q^44*v^31 - 519005296409520359921004*q^45*v^31 - 
 14887879686779525028828*q^46*v^31 - 211593959918253876276*q^47*v^31 - 
 1358106327487816272*q^48*v^31 - 3311647772342544*q^49*v^31 - 
 2173817127240*q^50*v^31 - 152977968*q^51*v^31 - 
 1425581621643594001227169248*q^40*v^32 - 966284321207706803475587304*q^41*
  v^32 - 245784728049335056634757084*q^42*v^32 - 
 30272754696115788878208768*q^43*v^32 - 1948513150303474134735540*q^44*v^32 - 
 66216248018996068348344*q^45*v^32 - 1149612606050450016474*q^46*v^32 - 
 9437457234154396212*q^47*v^32 - 31761765992356308*q^48*v^32 - 
 33441453385668*q^49*v^32 - 5889651768*q^50*v^32 - 
 3072632903836938084051265080*q^39*v^33 - 2315717800487518714029609192*q^40*
  v^33 - 661028518684037210467779024*q^41*v^33 - 
 92435976478782784989055368*q^42*v^33 - 6856188880339051511084088*q^43*v^33 - 
 273838869940779277478712*q^44*v^33 - 5741788504307927691024*q^45*v^33 - 
 59236798836130165872*q^46*v^33 - 266942261908533600*q^47*v^33 - 
 422846083665312*q^48*v^33 - 149177063664*q^49*v^33 - 2496144*q^50*v^33 - 
 6312283350960272852617793208*q^38*v^34 - 5276427504832490446796273100*q^39*
  v^34 - 1684979279579648513244824388*q^40*v^34 - 
 266435653055812456499920872*q^41*v^34 - 22653587170933556127933060*q^42*
  v^34 - 1055870611424929549454616*q^43*v^34 - 
 26471022280197174616482*q^44*v^34 - 338078283018194671092*q^45*v^34 - 
 1989871334609227956*q^46*v^34 - 4518517949760780*q^47*v^34 - 
 2795526225720*q^48*v^34 - 187210800*q^49*v^34 - 
 12365536227453573908259998160*q^37*v^35 - 11437819833869050622647827996*q^38*
  v^35 - 4074369318506038446828052812*q^39*v^35 - 
 725828056470143891401742784*q^40*v^35 - 70404503565291476520786120*q^41*
  v^35 - 3805007338240518891799656*q^42*v^35 - 
 113048228955998664572148*q^43*v^35 - 1764221564148280924464*q^44*v^35 - 
 13284245643179570424*q^45*v^35 - 41641398572780520*q^46*v^35 - 
 41328102372480*q^47*v^35 - 6926799600*q^48*v^35 - 
 23107637804179203456325073580*q^36*v^36 - 23601338457156654050982021804*q^37*
  v^36 - 9353123072957671918294190514*q^38*v^36 - 
 1870833941623521288946211844*q^39*v^36 - 206122840121983892895840432*q^40*
  v^36 - 12842552032942259865945768*q^41*v^36 - 
 448610369305914655294374*q^42*v^36 - 8457856609490447768160*q^43*v^36 - 
 80056781515477518480*q^44*v^36 - 336086274470733872*q^45*v^36 - 
 501899228789616*q^46*v^36 - 168519710448*q^47*v^36 - 2704156*q^48*v^36 - 
 41205295882767556342129420440*q^35*v^37 - 46379839419588314139770049084*q^36*
  v^37 - 20397746945913514651833658596*q^37*v^37 - 
 4566823749863847934232317272*q^38*v^37 - 569238864233426795376636948*q^39*
  v^37 - 40673724962853497667414228*q^40*v^37 - 
 1658681143699497950044836*q^41*v^37 - 37403213343694792932780*q^42*v^37 - 
 438401813087056184964*q^43*v^37 - 2404392060857054472*q^44*v^37 - 
 5148117238347504*q^45*v^37 - 3031605094752*q^46*v^37 - 194699232*q^47*v^37 - 
 70132363938610090929630822492*q^34*v^38 - 86836014069610916577511550412*q^35*
  v^38 - 42286196933445622743148852188*q^36*v^38 - 
 10566721581711726606787988712*q^37*v^38 - 1484640770475528746475695064*q^38*
  v^38 - 121078260766154645392229496*q^39*v^38 - 
 5727663848242193400068616*q^40*v^38 - 153119271301885391065200*q^41*v^38 - 
 2193664304838013291368*q^42*v^38 - 15395291119251438120*q^43*v^38 - 
 45512442244182816*q^44*v^38 - 42999122533680*q^45*v^38 - 
 6911822736*q^46*v^38 - 113956746102010204881060126744*q^33*v^39 - 
 154952461232674508524138175424*q^34*v^39 - 83374379478713314780454655012*
  q^35*v^39 - 23192024521524092539058571108*q^36*v^39 - 
 3660697087579234643919192684*q^37*v^39 - 339272633249712391780374768*q^38*
  v^39 - 18510724025727840038119884*q^39*v^39 - 
 582042863145095741170476*q^40*v^39 - 10077249595512359448924*q^41*v^39 - 
 88926912410241639396*q^42*v^39 - 352153403162741772*q^43*v^39 - 
 500691329435232*q^44*v^39 - 161243516784*q^45*v^39 - 2496144*q^46*v^39 - 
 176799712161314371873389002721*q^32*v^40 - 263601113301023873916146694516*
  q^33*v^40 - 156414830312952462148722157392*q^34*v^40 - 
 48316335189328742736304782612*q^35*v^40 - 8541335436460013917270883898*q^36*
  v^40 - 896044852425605779671188436*q^37*v^40 - 
 56092427540410767947290566*q^38*v^40 - 2059910138986113163563540*q^39*v^40 - 
 42672375547743636052281*q^40*v^40 - 466438138231535581248*q^41*v^40 - 
 2413659060065525130*q^42*v^40 - 4921133918846004*q^43*v^40 - 
 2779778040984*q^44*v^40 - 172233936*q^45*v^40 - 
 261928559163223759475857522932*q^31*v^41 - 427603780724288856868547972172*
  q^32*v^41 - 279316804405262123938501770372*q^33*v^41 - 
 95598855012129785162562195540*q^34*v^41 - 18873945281080307248416525420*q^35*
  v^41 - 2233116213176673497796915024*q^36*v^41 - 
 159635798008588370952749592*q^37*v^41 - 6803474635100757045831372*q^38*
  v^41 - 167149097554694413366620*q^39*v^41 - 2233931887136275874532*q^40*
  v^41 - 14796208378802662020*q^41*v^41 - 41660372308898916*q^42*v^41 - 
 37759529417796*q^43*v^41 - 5855953824*q^44*v^41 - 
 370561151809708973472855719178*q^30*v^42 - 661531518484577809402898486856*
  q^31*v^42 - 474922306595446374071420638866*q^32*v^42 - 
 179732011892953583902005570708*q^33*v^42 - 39526198416940082960611979124*
  q^34*v^42 - 5256985989588467431496166624*q^35*v^42 - 
 427296467994406347641284242*q^36*v^42 - 21013592751680107475892672*q^37*
  v^42 - 607482325744093687249278*q^38*v^42 - 9815215054901911809480*q^39*
  v^42 - 81767154172092194796*q^40*v^42 - 308463100383046488*q^41*v^42 - 
 420803303199492*q^42*v^42 - 130755733920*q^43*v^42 - 1961256*q^44*v^42 - 
 500615815712289400307763948348*q^29*v^43 - 976152334366871332419664341000*
  q^30*v^43 - 769056129583656251918404376412*q^31*v^43 - 
 321209933169985096134299128740*q^32*v^43 - 78498561409347379593461616288*
  q^33*v^43 - 11700264246285260221898540796*q^34*v^43 - 
 1077098675261750002473942456*q^35*v^43 - 60806181161943396362064096*q^36*
  v^43 - 2053938601604623034402604*q^37*v^43 - 
 39721985629617880227312*q^38*v^43 - 410017825056535628220*q^39*v^43 - 
 2021699022722265348*q^40*v^43 - 3955649942877300*q^41*v^43 - 
 2156123777616*q^42*v^43 - 129442896*q^43*v^43 - 
 645779619072963865877198656761*q^28*v^44 - 1373916419166429888829237754676*
  q^29*v^44 - 1186257130923735350022865829004*q^30*v^44 - 
 545867988086164792773040999812*q^31*v^44 - 147918501585118458563469326694*
  q^32*v^44 - 24639275533268418724646449200*q^33*v^44 - 
 2559746952460879687281488814*q^34*v^44 - 165108712331656461930945696*q^35*
  v^44 - 6475508611575312842321589*q^36*v^44 - 
 148583563827639509042352*q^37*v^44 - 1875901073427449573706*q^38*v^44 - 
 11842404305459387616*q^39*v^44 - 32004402583068900*q^40*v^44 - 
 27994687218144*q^41*v^44 - 4206894120*q^42*v^44 - 
 795319104491285234856667879144*q^27*v^45 - 1844464728506172238680146103456*
  q^28*v^45 - 1743140880811248428749375362324*q^29*v^45 - 
 882337012994298281346448566680*q^30*v^45 - 264582108580664344431698866848*
  q^31*v^45 - 49127878496416099405627347744*q^32*v^45 - 
 5740931300829379689593281608*q^33*v^45 - 421289891358219809237554176*q^34*
  v^45 - 19075584168315414778707816*q^35*v^45 - 
 515260677614370288056508*q^36*v^45 - 7867335874920942293748*q^37*v^45 - 
 62486384742162358164*q^38*v^45 - 226309489096191868*q^39*v^45 - 
 297990741117504*q^40*v^45 - 89727843888*q^41*v^45 - 1307504*q^42*v^45 - 
 934957038735684647104679843076*q^26*v^46 - 2361635616194171663656221206568*
  q^27*v^46 - 2440274899587889986204906447288*q^28*v^46 - 
 1356788645191666676175662140956*q^29*v^46 - 449400494574988453632497082462*
  q^30*v^46 - 92799946200739945740816804372*q^31*v^46 - 
 12161449223333743225811194404*q^32*v^46 - 1011394919763999847177758072*q^33*
  v^46 - 52598923598567421327619296*q^34*v^46 - 
 1660882567334626613759004*q^35*v^46 - 30366261636897499329456*q^36*v^46 - 
 298939320267137883000*q^37*v^46 - 1415457443941718328*q^38*v^46 - 
 2673584688559356*q^39*v^46 - 1412308042560*q^40*v^46 - 82372752*q^41*v^46 - 
 1048872997813919976180611269848*q^25*v^47 - 2883537744736801332538315041084*
  q^26*v^47 - 3254537857477693318886232199008*q^27*v^47 - 
 1985058512566673821661050066944*q^28*v^47 - 725046481430139906043087273992*
  q^29*v^47 - 166149426522685284709376002848*q^30*v^47 - 
 24351723799923743611269323976*q^31*v^47 - 2286980601903080113468399884*q^32*
  v^47 - 135973471875953537414694816*q^33*v^47 - 
 4987721784815096594135760*q^34*v^47 - 108242118077882466190032*q^35*v^47 - 
 1303794826365435696036*q^36*v^47 - 7906014334589552100*q^37*v^47 - 
 20630277925170228*q^38*v^47 - 17490253400316*q^39*v^47 - 
 2553555312*q^40*v^47 - 1122516644834918645181839801964*q^24*v^48 - 
 3356737963022015329935844115148*q^25*v^48 - 4134729827180805704725766369442*
  q^26*v^48 - 2763378685369096659591268251024*q^27*v^48 - 
 1111344249060407341688117531973*q^28*v^48 - 282068820953172155859589425312*
  q^29*v^48 - 46120356952611790066360526052*q^30*v^48 - 
 4875499232973963166912696332*q^31*v^48 - 329996764301955778520539980*q^32*
  v^48 - 13982628825356587965209712*q^33*v^48 - 
 357386532810229234813230*q^34*v^48 - 5208106110148160527392*q^35*v^48 - 
 39745331514664030716*q^36*v^48 - 139018737174308568*q^37*v^48 - 
 177440423988090*q^38*v^48 - 51911048904*q^39*v^48 - 735471*q^40*v^48 - 
 1145580818864092499698909791912*q^23*v^49 - 3724484679406032732233900011800*
  q^24*v^49 - 5003168369657209479576101772540*q^25*v^49 - 
 3660206740056322004850100108668*q^26*v^49 - 1618603875622234480472563803444*
  q^27*v^49 - 454206730143861055992478764996*q^28*v^49 - 
 82662346095452863221377900592*q^29*v^49 - 9807273207530301158775298152*q^30*
  v^49 - 752781080407870012407719580*q^31*v^49 - 
 36657520622563120373529360*q^32*v^49 - 1095832594025241827686992*q^33*v^49 - 
 19130167304031706658316*q^34*v^49 - 181009615453272920160*q^35*v^49 - 
 827919500753107512*q^36*v^49 - 1516097663013168*q^37*v^49 - 
 778163324400*q^38*v^49 - 44128260*q^39*v^49 - 
 1114317650821291074050003981136*q^22*v^50 - 3937459204031844098419242081120*
  q^23*v^50 - 5764802021996250831189589661472*q^24*v^50 - 
 4612429457904872087337477236328*q^25*v^50 - 2240103134124760784998770195786*
  q^26*v^50 - 693898308065571517067862065004*q^27*v^50 - 
 140270751746851166479933815672*q^28*v^50 - 18627590592322811098350265944*
  q^29*v^50 - 1615807000174445898757506882*q^30*v^50 - 
 90010850032014350131847844*q^31*v^50 - 3127504542668468050049694*q^32*v^50 - 
 64835137138817355043284*q^33*v^50 - 750879470186182597608*q^34*v^50 - 
 4399518718994627232*q^35*v^50 - 11131816789092114*q^36*v^50 - 
 9170564377032*q^37*v^50 - 1301783670*q^38*v^50 - 
 1032493982454780549752929336176*q^21*v^51 - 3964365852395955745221250113228*
  q^22*v^51 - 6323123928459708794521250980680*q^23*v^51 - 
 5528924127567203258575927056276*q^24*v^51 - 2945941282724450952532227415956*
  q^25*v^51 - 1005884837299600251396608703384*q^26*v^51 - 
 225436081754146796341982551656*q^27*v^51 - 33427460460845767489581531900*
  q^28*v^51 - 3266399571720479092053783588*q^29*v^51 - 
 207286176954706703658747924*q^30*v^51 - 8324521547001795698715108*q^31*
  v^51 - 203347882933799283552180*q^32*v^51 - 2850347443007296756908*q^33*
  v^51 - 21024044604563870184*q^34*v^51 - 71317705786701204*q^35*v^51 - 
 88461032332248*q^36*v^51 - 25162517292*q^37*v^51 - 346104*q^38*v^51 - 
 910661503048975034289717304500*q^20*v^52 - 3799297333747925857151851931388*
  q^21*v^52 - 6599571664337370859195042605198*q^22*v^52 - 
 6302761829656728351292223352540*q^23*v^52 - 3681015385066020877224065395347*
  q^24*v^52 - 1383700048665510546420701722200*q^25*v^52 - 
 343234275846981571387883388060*q^26*v^52 - 56702537030337259563628032600*
  q^27*v^52 - 6223710983950250960964402798*q^28*v^52 - 
 448229973783834930672709884*q^29*v^52 - 20700485718271044311773638*q^30*
  v^52 - 591729430822336359845028*q^31*v^52 - 9940291699801003126956*q^32*
  v^52 - 90935248832855902836*q^33*v^52 - 403461949238331714*q^34*v^52 - 
 718057310101236*q^35*v^52 - 358342432965*q^36*v^52 - 19727928*q^37*v^52 - 
 763932141565483668114661698384*q^19*v^53 - 3463535197871495268248563209864*
  q^20*v^53 - 6551224510813049211874896714012*q^21*v^53 - 
 6830532119064765567705074454528*q^22*v^53 - 4369393144677183262920863635500*
  q^23*v^53 - 1806225096776293152279226768356*q^24*v^53 - 
 495158986618157250421484847228*q^25*v^53 - 90954690443650961160610132224*
  q^26*v^53 - 11184563354209614895562279568*q^27*v^53 - 
 911025114355714731727116996*q^28*v^53 - 48163671487889374474527300*q^29*
  v^53 - 1601159219993877634389744*q^30*v^53 - 
 31955827293785652122916*q^31*v^53 - 357941336084615900844*q^32*v^53 - 
 2034842826333099924*q^33*v^53 - 5004459925148700*q^34*v^53 - 
 4008509715852*q^35*v^53 - 552381984*q^36*v^53 - 
 608903121143434172070308167100*q^18*v^54 - 3001092976577770230170854069776*
  q^19*v^54 - 6181423403031371660994182231442*q^20*v^54 - 
 7034323685798609839688395886712*q^21*v^54 - 4925696100626165369088103851840*
  q^22*v^54 - 2237150350387811703732896743188*q^23*v^54 - 
 676897447695356903586772310980*q^24*v^54 - 138006786367919754015586001532*
  q^25*v^54 - 18967864465991509774388828460*q^26*v^54 - 
 1741970860362223021138746628*q^27*v^54 - 104990634061465740787670124*q^28*
  v^54 - 4036676933898497982321024*q^29*v^54 - 
 94979046602223830553608*q^30*v^54 - 1288115669666344168704*q^31*v^54 - 
 9220807544529452568*q^32*v^54 - 30406759015382060*q^33*v^54 - 
 36670796795640*q^34*v^54 - 10125105408*q^35*v^54 - 134596*q^36*v^54 - 
 460594311991050959930316748824*q^17*v^55 - 2469276372092695069259799575208*
  q^18*v^55 - 5539778024851871630450128219644*q^19*v^55 - 
 6880113968145660983795569801920*q^20*v^55 - 5271648046315920822487072862016*
  q^21*v^55 - 2628624324040415190029202990012*q^22*v^55 - 
 876845388146088734715931884828*q^23*v^55 - 198114482823351380148024639576*
  q^24*v^55 - 30369742518240944526233195748*q^25*v^55 - 
 3135867589166093930076325200*q^26*v^55 - 214670588042432695319601408*q^27*
  v^55 - 9498055528190012251746708*q^28*v^55 - 
 261663040533959017052292*q^29*v^55 - 4254723632928094571880*q^30*v^55 - 
 37785444252992489196*q^31*v^55 - 162996102129810708*q^32*v^55 - 
 282052204508124*q^33*v^55 - 136614360240*q^34*v^55 - 7268184*q^35*v^55 - 
 330172158273433669354927588767*q^16*v^56 - 1927044554308665776430930463464*
  q^17*v^56 - 4711325198102168019800240142576*q^18*v^56 - 
 6386717744651154018274806361104*q^19*v^56 - 5353613680225647616133668684506*
  q^20*v^56 - 2929166625718467397937330546940*q^21*v^56 - 
 1076219616093258747975355369116*q^22*v^56 - 269102678515313558480722426824*
  q^23*v^56 - 45923496598198401933603312963*q^24*v^56 - 
 5318052422489343809410302396*q^25*v^56 - 412113274429699935074829258*q^26*
  v^56 - 20888901810776712735636660*q^27*v^56 - 
 669671163057510725733936*q^28*v^56 - 12942973188471418206876*q^29*v^56 - 
 140784640712789537970*q^30*v^56 - 778266276985972548*q^31*v^56 - 
 1861023799640619*q^32*v^56 - 1446585768936*q^33*v^56 - 192606876*q^34*v^56 - 
 223899862484364102748566677700*q^15*v^57 - 1424428833376015146329024260440*
  q^16*v^57 - 3798084008241405693620592787452*q^17*v^57 - 
 5622151994772150553573045692456*q^18*v^57 - 5155858408534063936365279760044*
  q^19*v^57 - 3094309553584744212741254418876*q^20*v^57 - 
 1251315327207388463020844908680*q^21*v^57 - 345865734429443445654885003456*
  q^22*v^57 - 65599787110026289045551541620*q^23*v^57 - 
 8500535871035981172246494892*q^24*v^57 - 743449079283502593272092812*q^25*
  v^57 - 42996388755367125199091184*q^26*v^57 - 
 1595257901507082982296900*q^27*v^57 - 36367938220132022113392*q^28*v^57 - 
 479139903262601597856*q^29*v^57 - 3335903540084193540*q^30*v^57 - 
 10695888784454508*q^31*v^57 - 12515902125864*q^32*v^57 - 
 3338093496*q^33*v^57 - 42504*q^34*v^57 - 143326657926574072572617346150*q^14*
  v^58 - 995583819133699018204542292548*q^15*v^58 - 
 2898511191827645642845564848030*q^16*v^58 - 4688344126351577951303928468624*
  q^17*v^58 - 4705118376729290471855478543858*q^18*v^58 - 
 3097071857977536229866800048592*q^19*v^58 - 1377780151692376693091298743946*
  q^20*v^58 - 420571153140690174771546638964*q^21*v^58 - 
 88531855482546007216639896960*q^22*v^58 - 12811785425360797170304412856*q^23*
  v^58 - 1261207053246955159938670146*q^24*v^58 - 
 82922759183072234123543520*q^25*v^58 - 3543148282893353449596036*q^26*v^58 - 
 94631449422604105083312*q^27*v^58 - 1495408007360070221166*q^28*v^58 - 
 12919562040603499416*q^29*v^58 - 54189291632162490*q^30*v^58 - 
 90966486741480*q^31*v^58 - 42545746116*q^32*v^58 - 2167704*q^33*v^58 - 
 86378645166591042047446849692*q^13*v^59 - 656587834952993872170805849860*
  q^14*v^59 - 2090542487046069288640064077080*q^15*v^59 - 
 3698898482342812459046754208896*q^16*v^59 - 4064748354111201609725385779232*
  q^17*v^59 - 2934953329666830672900613333320*q^18*v^59 - 
 1435955982731681067362290656096*q^19*v^59 - 483745144672735641469417008384*
  q^20*v^59 - 112884253531837278814244510028*q^21*v^59 - 
 18212246675437419999925690536*q^22*v^59 - 2013149967884103657926778624*q^23*
  v^59 - 149989847352709538360439612*q^24*v^59 - 
 7348219736621471965696860*q^25*v^59 - 228535710605214719341140*q^26*v^59 - 
 4294638832113845171316*q^27*v^59 - 45456880349538201672*q^28*v^59 - 
 244346469200878428*q^29*v^59 - 566711004272472*q^30*v^59 - 
 425188261116*q^31*v^59 - 54192600*q^32*v^59 - 
 48848223083715086194305989631*q^12*v^60 - 407524739383162096692771861636*
  q^13*v^60 - 1422100830575811629505782915898*q^14*v^60 - 
 2756590969997590550525276620836*q^15*v^60 - 3320193208073759447655940502508*
  q^16*v^60 - 2631018607256036556247476938160*q^17*v^60 - 
 1415734605694814010243652731678*q^18*v^60 - 526117207677738557152822493472*
  q^19*v^60 - 135974488352754669606181138419*q^20*v^60 - 
 24421761720361828767276780936*q^21*v^60 - 3024959584855074803728039296*q^22*
  v^60 - 254655404002988810660988960*q^23*v^60 - 
 14248552066324682337612708*q^24*v^60 - 513242884756107637529652*q^25*v^60 - 
 11382773292787851055938*q^26*v^60 - 145977152276752310736*q^27*v^60 - 
 988336816449463863*q^28*v^60 - 3072960942546600*q^29*v^60 - 
 3469153126590*q^30*v^60 - 885156048*q^31*v^60 - 10626*q^32*v^60 - 
 25812343183093041523014380016*q^11*v^61 - 237267971317189357847318153844*
  q^12*v^61 - 910083546376393553960009263272*q^13*v^61 - 
 1936687530725323954413968592468*q^14*v^61 - 2560353967251619156097306038908*
  q^15*v^61 - 2228564895061332579524410588884*q^16*v^61 - 
 1319318038720715702929575621732*q^17*v^61 - 540768139144827625987569642456*
  q^18*v^61 - 154691036378717347275037029072*q^19*v^61 - 
 30893252189213410326448892028*q^20*v^61 - 4280162247626145232350574944*q^21*
  v^61 - 406108126886125459934331396*q^22*v^61 - 
 25860689205930825951792816*q^23*v^61 - 1073704800777193604196468*q^24*v^61 - 
 27915525701290511670888*q^25*v^61 - 429572288236532432580*q^26*v^61 - 
 3609529070615658648*q^27*v^61 - 14678755252321680*q^28*v^61 - 
 23760413122464*q^29*v^61 - 10622858400*q^30*v^61 - 510048*q^31*v^61 - 
 12676557610267193853414102636*q^10*v^62 - 129044873445063949194160137264*
  q^11*v^62 - 546150673078994348997310208664*q^12*v^62 - 
 1279536006925231717879977883488*q^13*v^62 - 1860430628019647165146864525314*
  q^14*v^62 - 1781060626488835419404345120304*q^15*v^62 - 
 1160879364109599863698394597340*q^16*v^62 - 524918835475237384073294628348*
  q^17*v^62 - 166142075486395040965330045074*q^18*v^62 - 
 36861690105799302253285905264*q^19*v^62 - 5704046718584080585884381774*q^20*
  v^62 - 608642058119917848849229356*q^21*v^62 - 
 43974789560822986576833222*q^22*v^62 - 2095505433007853160276576*q^23*v^62 - 
 63489624497900373624624*q^24*v^62 - 1162399663006954977132*q^25*v^62 - 
 11968580180740064256*q^26*v^62 - 62368188333860628*q^27*v^62 - 
 139406576627538*q^28*v^62 - 99886291344*q^29*v^62 - 11986128*q^30*v^62 - 
 5745498959724618156788958624*q^9*v^63 - 65212752680217582503594381064*q^10*
  v^63 - 306081444219000874299370513056*q^11*v^63 - 
 792459510047360182709589609760*q^12*v^63 - 1270723896937394306913943868088*
  q^13*v^63 - 1340562142092008725995991040640*q^14*v^63 - 
 963175047357984858336000848740*q^15*v^63 - 480740798653771184524715585784*
  q^16*v^63 - 168360181443945761495130356376*q^17*v^63 - 
 41475558596850730708895275396*q^18*v^63 - 7159933463995479653984757936*q^19*
  v^63 - 857599735090250858269365660*q^20*v^63 - 
 70114273147609964403059704*q^21*v^63 - 3820304652601906442924184*q^22*v^63 - 
 134178104029931559841680*q^23*v^63 - 2901035708107263272320*q^24*v^63 - 
 36202125143914575768*q^25*v^63 - 237595329039693624*q^26*v^63 - 
 711586743207124*q^27*v^63 - 766377541080*q^28*v^63 - 183847608*q^29*v^63 - 
 2024*q^30*v^63 - 2381146455380356573627116339*q^8*v^64 - 
 30407243975002585019721962916*q^9*v^64 - 159346795206429889364293466382*q^10*
  v^64 - 458213622852699025814888395632*q^11*v^64 - 
 813329002758272118423937574940*q^12*v^64 - 948046156051572185042385695808*
  q^13*v^64 - 752217545919275469820465192890*q^14*v^64 - 
 414877809202909283455018581600*q^15*v^64 - 160834067165438172146979411642*
  q^16*v^64 - 43985502228620528805720629664*q^17*v^64 - 
 8464195067251835551318386390*q^18*v^64 - 1136352568704148750076708400*q^19*
  v^64 - 104887488182253562168010991*q^20*v^64 - 
 6513219506532190442807340*q^21*v^64 - 263960433388550592724734*q^22*v^64 - 
 6695431711505838988560*q^23*v^64 - 100299638708282953710*q^24*v^64 - 
 816978841028755380*q^25*v^64 - 3198774958722468*q^26*v^64 - 
 4934235405996*q^27*v^64 - 2070541440*q^28*v^64 - 91080*q^29*v^64 - 
 891158084949187422824911380*q^7*v^65 - 12961066005874334576054252052*q^8*
  v^65 - 76523980939359433331014220472*q^9*v^65 - 
 246052905573787933497959144952*q^10*v^65 - 485865865483064794153555859376*
  q^11*v^65 - 628042378330741802205129438060*q^12*v^65 - 
 551717345182853844425214889236*q^13*v^65 - 336822118477038059909137020072*
  q^14*v^65 - 144675813960625365005717573172*q^15*v^65 - 
 43935580481109649103442696336*q^16*v^65 - 9420496595048533921950745368*q^17*
  v^65 - 1416037462370734762463348664*q^18*v^65 - 
 147285002257431959822190840*q^19*v^65 - 10394100923904774278403444*q^20*
  v^65 - 484098498919797430582512*q^21*v^65 - 14323300306718643233208*q^22*
  v^65 - 255438170800975345392*q^23*v^65 - 2550033502613167212*q^24*v^65 - 
 12789151661848572*q^25*v^65 - 27212088098304*q^26*v^65 - 
 18264820572*q^27*v^65 - 2003760*q^28*v^65 - 296024749210574319753645750*q^6*
  v^66 - 4987153254654164665566145188*q^7*v^66 - 
 33585146068100700906036522090*q^8*v^66 - 121849991411929452081180416100*q^9*
  v^66 - 269475383912130271075740896964*q^10*v^66 - 
 388192559587600308575938225620*q^11*v^66 - 378912953598714966286519285830*
  q^12*v^66 - 256688337425336458424021995932*q^13*v^66 - 
 122354544132611102060105792280*q^14*v^66 - 41292134680284030528394561164*
  q^15*v^66 - 9865674942194708921086602774*q^16*v^66 - 
 1659233572611336975570301488*q^17*v^66 - 194193084064752493668139476*q^18*
  v^66 - 15538051293608534827630680*q^19*v^66 - 
 828769997173272807843138*q^20*v^66 - 28460027293193589004296*q^21*v^66 - 
 599861538255277311300*q^22*v^66 - 7260487046554510236*q^23*v^66 - 
 45851945267721138*q^24*v^66 - 130592125451556*q^25*v^66 - 
 131481789768*q^26*v^66 - 28751208*q^27*v^66 - 276*q^28*v^66 - 
 85140619671499514039362500*q^5*v^67 - 1702101126938804600107177224*q^6*
  v^67 - 13300222240374386195314611180*q^7*v^67 - 
 55129015843288067259521189496*q^8*v^67 - 137796581998783934138821464648*q^9*
  v^67 - 222707576576899119806571265848*q^10*v^67 - 
 242727412422720882028568849496*q^11*v^67 - 183099071277152286132755612232*
  q^12*v^67 - 97084032593150566977769266588*q^13*v^67 - 
 36462095033454484854401488284*q^14*v^67 - 9713181536458798091056232004*q^15*
  v^67 - 1827425164283707845872900412*q^16*v^67 - 
 240424607238286575298613076*q^17*v^67 - 21770224002040457263641696*q^18*
  v^67 - 1325916149293977201416304*q^19*v^67 - 
 52617667161205029786984*q^20*v^67 - 1302537461925780503892*q^21*v^67 - 
 18937284682064819220*q^22*v^67 - 148434164486089632*q^23*v^67 - 
 552240794809152*q^24*v^67 - 794717677944*q^25*v^67 - 302911848*q^26*v^67 - 
 11592*q^27*v^67 - 20422751404307422064765625*q^4*v^68 - 
 502332904307983317040493280*q^5*v^68 - 4668235693163592749671030488*q^6*
  v^68 - 22494645301471433334600908868*q^7*v^68 - 
 64351610618402055934390996458*q^8*v^68 - 117762866711006088060435765564*q^9*
  v^68 - 144276919473381716819255968818*q^10*v^68 - 
 121779223660521658662373385712*q^11*v^68 - 72071849487394653716940692832*
  q^12*v^68 - 30191477849669461395717041724*q^13*v^68 - 
 8978750880323559904140717042*q^14*v^68 - 1890424401785663136145045236*q^15*
  v^68 - 279453637993741605082968129*q^16*v^68 - 
 28597308600967178077903896*q^17*v^68 - 1984083679148623440148782*q^18*v^68 - 
 90656712588854160090936*q^19*v^68 - 2621526036421799569698*q^20*v^68 - 
 45417237921565371396*q^21*v^68 - 436458855833828856*q^22*v^68 - 
 2078962088960736*q^23*v^68 - 4119236670924*q^24*v^68 - 
 2501795340*q^25*v^68 - 237636*q^26*v^68 - 3842948424057792187500000*q^3*
  v^69 - 123298649150005399504450500*q^4*v^69 - 
 1414604401765663972980966336*q^5*v^69 - 8127400979160002110667869836*q^6*
  v^69 - 27087311348775073791719473392*q^7*v^69 - 
 56846411480987814360007441284*q^8*v^69 - 79015909339996069712948787384*q^9*
  v^69 - 75130755755137463874737480688*q^10*v^69 - 
 49869148400404705589450744832*q^11*v^69 - 23378793204607619135224496940*q^12*
  v^69 - 7778362073813198716813920984*q^13*v^69 - 
 1834726419247784200361994600*q^14*v^69 - 304787668300804978615305756*q^15*
  v^69 - 35221083468855440736649692*q^16*v^69 - 
 2778675718434157711032672*q^17*v^69 - 145746286211786749720224*q^18*v^69 - 
 4900708057008185027616*q^19*v^69 - 100484115668030163300*q^20*v^69 - 
 1171700668043613852*q^21*v^69 - 7027358897868564*q^22*v^69 - 
 18611371617372*q^23*v^69 - 16892066112*q^24*v^69 - 3177720*q^25*v^69 - 
 24*q^26*v^69 - 505830694729614257812500*q^2*v^70 - 
 23584105000247508786150000*q^3*v^70 - 355280429855179162142707050*q^4*v^70 - 
 2530269380605228106436795132*q^5*v^70 - 10084307319881498959306186284*q^6*
  v^70 - 24715586355097860473749397820*q^7*v^70 - 
 39485802605342230632239684892*q^8*v^70 - 42690959422400061773356987584*q^9*
  v^70 - 31996372678258493690654509350*q^10*v^70 - 
 16867000070182137463678926468*q^11*v^70 - 6298641857471988183076947294*q^12*
  v^70 - 1667754526413271203489362868*q^13*v^70 - 
 311617661135606673076508760*q^14*v^70 - 40659579460404563487121368*q^15*
  v^70 - 3643281502839343914742296*q^16*v^70 - 
 218856527757160942158828*q^17*v^70 - 8524840759364597435622*q^18*v^70 - 
 205680530269879857828*q^19*v^70 - 2884696552563347142*q^20*v^70 - 
 21484708006799808*q^21*v^70 - 74267951212692*q^22*v^70 - 
 96034016268*q^23*v^70 - 31264056*q^24*v^70 - 936*q^25*v^70 - 
 35031511230468750000000*q*v^71 - 3095675185888378335937500*q^2*v^71 - 
 68942818498080220132914000*q^3*v^71 - 650027166637781120575699260*q^4*v^71 - 
 3227091129302463430736808024*q^5*v^71 - 9490569162954867624865745844*q^6*
  v^71 - 17756489046674901671553163212*q^7*v^71 - 
 22121110284642634761169490700*q^8*v^71 - 18899472628153981964644171452*q^9*
  v^71 - 11279302926129673797440959632*q^10*v^71 - 
 4750045754591973219282458028*q^11*v^71 - 1416297419646442846342504992*q^12*
  v^71 - 298197856417364955867108348*q^13*v^71 - 
 43961444994665851607130120*q^14*v^71 - 4472029257486722847834048*q^15*v^71 - 
 307169598311273554385508*q^16*v^71 - 13818969973056987300708*q^17*v^71 - 
 390465882243070775676*q^18*v^71 - 6538705674133680360*q^19*v^71 - 
 59783196762730620*q^20*v^71 - 264599224567884*q^21*v^71 - 
 469987646220*q^22*v^71 - 242100108*q^23*v^71 - 17784*q^24*v^71 - 
 195447418218017578125000*q*v^72 - 8940627602592669075712500*q^2*v^72 - 
 127582051156011491556431700*q^3*v^72 - 847383754018055310781593957*q^4*
  v^72 - 3122896033547203387759965864*q^5*v^72 - 
 7039568682028613765327648760*q^6*v^72 - 10303593605667322079296010388*q^7*
  v^72 - 10172711269609707767828259834*q^8*v^72 - 
 6940257251523854345210258328*q^9*v^72 - 3318771279102299254374052968*q^10*
  v^72 - 1119597593058586468495365624*q^11*v^72 - 
 266441686514902194200019913*q^12*v^72 - 44455012413303110554878372*q^13*
  v^72 - 5136150861375220763055126*q^14*v^72 - 
 403057147767251173811748*q^15*v^72 - 20897847825825136902633*q^16*v^72 - 
 688915247187345643092*q^17*v^72 - 13691762044002419450*q^18*v^72 - 
 152226034994270628*q^19*v^72 - 849346366960638*q^20*v^72 - 
 2014633902672*q^21*v^72 - 1541970870*q^22*v^72 - 221148*q^23*v^72 - 
 q^24*v^72 + 4203781347656250000000*v^73 - 476968092513241781250000*q*v^73 - 
 16106714336810027236347000*q^2*v^73 - 167434848897591559947493680*q^3*v^73 - 
 837002957535739406757968064*q^4*v^73 - 2382053866501436236665263916*q^5*
  v^73 - 4221294001277897621163230532*q^6*v^73 - 
 4915028643218163637858933740*q^7*v^73 - 3887866719735926074994656944*q^8*
  v^73 - 2132169797511365307891420348*q^9*v^73 - 
 819523284228839543940588492*q^10*v^73 - 221487310968733522183971924*q^11*
  v^73 - 41947891531469993771597160*q^12*v^73 - 
 5512624696082635447629132*q^13*v^73 - 494310920629809290060124*q^14*v^73 - 
 29500854804162058739832*q^15*v^73 - 1131466450361862942108*q^16*v^73 - 
 26560701098314883568*q^17*v^73 - 356346395123725656*q^18*v^73 - 
 2475288061357968*q^19*v^73 - 7670537917992*q^20*v^73 - 
 8335920600*q^21*v^73 - 2040552*q^22*v^73 - 36*q^23*v^73 + 
 30999968146362304687500*v^74 - 601590082417431318112500*q*v^74 - 
 20076185467780443563805900*q^2*v^74 - 165277445719383502640207064*q^3*v^74 - 
 650106300829809019449388932*q^4*v^74 - 1468434142994039465054862132*q^5*
  v^74 - 2082543319841023289921509728*q^6*v^74 - 
 1951472809620845678862749448*q^7*v^74 - 1245663333769214850944681970*q^8*
  v^74 - 551146665994767363074895828*q^9*v^74 - 
 170371914264524355068331342*q^10*v^74 - 36801966601019778490232100*q^11*
  v^74 - 5517044213368371997830516*q^12*v^74 - 
 566010918221812360842888*q^13*v^74 - 38875527997373402038512*q^14*v^74 - 
 1731687951280452084324*q^15*v^74 - 47842841839380168744*q^16*v^74 - 
 769873481561215764*q^17*v^74 - 6592056634688040*q^18*v^74 - 
 26238527184024*q^19*v^74 - 39169267002*q^20*v^74 - 15019668*q^21*v^74 - 
 630*q^22*v^74 + 110653328525072554687500*v^75 - 
 199029296696692648086000*q*v^75 - 17991173260885924829231820*q^2*v^75 - 
 126778586941012029358849344*q^3*v^75 - 406463643378800181091858608*q^4*
  v^75 - 744018684069959774222494392*q^5*v^75 - 
 855612033022848333236319132*q^6*v^75 - 650516161927534019864138448*q^7*
  v^75 - 336543131486208936734973672*q^8*v^75 - 
 120278708852572270961225868*q^9*v^75 - 29851675779979482514839120*q^10*
  v^75 - 5129657509932607632198840*q^11*v^75 - 
 603821962272509972639616*q^12*v^75 - 47780741769054803751672*q^13*v^75 - 
 2470541337861315598452*q^14*v^75 - 80144910040067820900*q^15*v^75 - 
 1539849577529649156*q^16*v^75 - 16128343298718300*q^17*v^75 - 
 81393111961800*q^18*v^75 - 162945984552*q^19*v^75 - 92542080*q^20*v^75 - 
 7356*q^21*v^75 + 254823830265293350003125*v^76 + 
 746954978401161036309600*q*v^76 - 11382195350641144435385454*q^2*v^76 - 
 76724879886595860483060540*q^3*v^76 - 207496517632288205606425782*q^4*v^76 - 
 313298864555822500074131232*q^5*v^76 - 295162880848698527744296248*q^6*
  v^76 - 183104658312844761240643512*q^7*v^76 - 
 76940079429533092622786583*q^8*v^76 - 22191572120881989468979404*q^9*v^76 - 
 4404825327081061456600248*q^10*v^76 - 597860562415339067136372*q^11*v^76 - 
 54656412277880955882609*q^12*v^76 - 3283293843871016747364*q^13*v^76 - 
 124943135053436258724*q^14*v^76 - 2857607063387993592*q^15*v^76 - 
 36404415393446034*q^16*v^76 - 230677403376456*q^17*v^76 - 
 608741088390*q^18*v^76 - 493826976*q^19*v^76 - 66105*q^20*v^76 + 
 425803260180997227199500*v^77 + 1776858168187967465118672*q*v^77 - 
 4295015656802039216341116*q^2*v^77 - 36542729776586627558164356*q^3*v^77 - 
 87050124120986604878122224*q^4*v^77 - 110348307210787005304330056*q^5*v^77 - 
 85920854133436311733652988*q^6*v^77 - 43660365315860913335531928*q^7*v^77 - 
 14905703975604634632090852*q^8*v^77 - 3459720766007845278819216*q^9*v^77 - 
 545884968775289599000188*q^10*v^77 - 57952614329726468236740*q^11*v^77 - 
 4055737146058248044544*q^12*v^77 - 181167944430981440700*q^13*v^77 - 
 4925435973879716532*q^14*v^77 - 76029402884181048*q^15*v^77 - 
 600670595192976*q^16*v^77 - 2064247918524*q^17*v^77 - 2337901488*q^18*v^77 - 
 496692*q^19*v^77 + 550537964555146494338790*v^78 + 
 2347797865181694637125780*q*v^78 + 297550530741123584196138*q^2*v^78 - 
 13244649916145989037148444*q^3*v^78 - 29944197633253707251284650*q^4*v^78 - 
 32568047292476515596577752*q^5*v^78 - 21144445213142236255349454*q^6*v^78 - 
 8826541409463159725210460*q^7*v^78 - 2445512923639752100951242*q^8*v^78 - 
 454649398271649406262040*q^9*v^78 - 56546420800884249960192*q^10*v^78 - 
 4635498311606858353464*q^11*v^78 - 243742705547169502026*q^12*v^78 - 
 7880717366840084436*q^13*v^78 - 147115543802396022*q^14*v^78 - 
 1442415409913868*q^15*v^78 - 6401520455076*q^16*v^78 - 
 9979499892*q^17*v^78 - 3275376*q^18*v^78 - 12*q^19*v^78 + 
 573601979030894257941288*v^79 + 2267815308534519796521612*q*v^79 + 
 1963985380857897116310972*q^2*v^79 - 3192852049640099997116256*q^3*v^79 - 
 8307484612110367150382244*q^4*v^79 - 8022732139351500875073720*q^5*v^79 - 
 4391922321661641211532232*q^6*v^79 - 1510269878321934134298228*q^7*v^79 - 
 338817363942939790484304*q^8*v^79 - 50126919339481524404820*q^9*v^79 - 
 4860688356622336114296*q^10*v^79 - 302638578571611733860*q^11*v^79 - 
 11670497293759357680*q^12*v^79 - 263538139563776160*q^13*v^79 - 
 3198834313482816*q^14*v^79 - 18233682934572*q^15*v^79 - 
 38776366152*q^16*v^79 - 19426284*q^17*v^79 - 360*q^18*v^79 + 
 495268051657075564736529*v^80 + 1740879849084881652427968*q*v^80 + 
 1840783620375401321957688*q^2*v^80 - 122278269477349593608112*q^3*v^80 - 
 1767247873136054478740745*q^4*v^80 - 1627573327488033377052420*q^5*v^80 - 
 765056940293977644874086*q^6*v^80 - 217618302026904634100592*q^7*v^80 - 
 39418487505291784854699*q^8*v^80 - 4602732740140766346072*q^9*v^80 - 
 343149595160716110618*q^10*v^80 - 15887099453807624040*q^11*v^80 - 
 435308008679412867*q^12*v^80 - 6541188584056668*q^13*v^80 - 
 47742264302652*q^14*v^80 - 137673956556*q^15*v^80 - 104481738*q^16*v^80 - 
 5724*q^17*v^80 + 361723251417709985434980*v^81 + 
 1105916959744720391478708*q*v^81 + 1159015285706750776123728*q^2*v^81 + 
 355406796153780937775524*q^3*v^81 - 239543938875141384629952*q^4*v^81 - 
 262836177281576989031748*q^5*v^81 - 110146918386071108301872*q^6*v^81 - 
 26143616673647472228852*q^7*v^81 - 3814392225548543748144*q^8*v^81 - 
 348061851925858440268*q^9*v^81 - 19605727394615880324*q^10*v^81 - 
 656791050241668168*q^11*v^81 - 12257893973760592*q^12*v^81 - 
 114497349546456*q^13*v^81 - 445836201036*q^14*v^81 - 508387356*q^15*v^81 - 
 64728*q^16*v^81 + 226996450234084556513262*v^82 + 
 595677385510361142772284*q*v^82 + 572982831476732245253526*q^2*v^82 + 
 229230275466086033676948*q^3*v^82 + 4858703280891624465486*q^4*v^82 - 
 30623644487380140808560*q^5*v^82 - 12688699862735860581378*q^6*v^82 - 
 2569007185249803592680*q^7*v^82 - 302104229197738219110*q^8*v^82 - 
 21307870889747109828*q^9*v^82 - 887362430658956874*q^10*v^82 - 
 20754362979002556*q^11*v^82 - 248873995387800*q^12*v^82 - 
 1305427983084*q^13*v^82 - 2214215442*q^14*v^82 - 576756*q^15*v^82 + 
 123917810880373634433096*v^83 + 276541492070243386261080*q*v^83 + 
 234975013236470751762060*q^2*v^83 + 93977750727463549691556*q^3*v^83 + 
 15005600703805578314292*q^4*v^83 - 1515271688429542624656*q^5*v^83 - 
 1073887739077303046628*q^6*v^83 - 198407707832370376548*q^7*v^83 - 
 19021304067104827764*q^8*v^83 - 1026612618384882132*q^9*v^83 - 
 30772136610167616*q^10*v^83 - 478814339594988*q^11*v^83 - 
 3387413681388*q^12*v^83 - 8449959888*q^13*v^83 - 4141620*q^14*v^83 - 
 36*q^15*v^83 + 59437009334107692401634*v^84 + 
 111982382513485318042500*q*v^84 + 82141728871540705836138*q^2*v^84 + 
 30017556850373412786012*q^3*v^84 + 5552778543414130031175*q^4*v^84 + 
 358845778482829039740*q^5*v^84 - 45532543488700111074*q^6*v^84 - 
 10830125572513428240*q^7*v^84 - 894233903014726773*q^8*v^84 - 
 36891264666646176*q^9*v^84 - 770511015988992*q^10*v^84 - 
 7441827811764*q^11*v^84 - 27047339892*q^12*v^84 - 23225700*q^13*v^84 - 
 1014*q^14*v^84 + 25255370335642009364268*v^85 + 
 39913190453915812812924*q*v^85 + 24874977049151707324440*q^2*v^85 + 
 7946503818856785870012*q^3*v^85 + 1393253865530034013656*q^4*v^85 + 
 128011294522763372160*q^5*v^85 + 4154908737964843116*q^6*v^85 - 
 237583580860619028*q^7*v^85 - 25775868377093328*q^8*v^85 - 
 861205222280268*q^9*v^85 - 12117195439056*q^10*v^85 - 
 64577752488*q^11*v^85 - 89603496*q^12*v^85 - 9072*q^13*v^85 + 
 9571602843847497131514*v^86 + 12610376255580280762824*q*v^86 + 
 6594420896191205033148*q^2*v^86 + 1792452830657356170612*q^3*v^86 + 
 276280617325329811458*q^4*v^86 + 24511517522690701284*q^5*v^86 + 
 1197580194450270216*q^6*v^86 + 27489578392490976*q^7*v^86 + 
 101251866050838*q^8*v^86 - 5338992208428*q^9*v^86 - 56704202226*q^10*v^86 - 
 86053428*q^11*v^86 + 76950*q^12*v^86 + 3253976226880319044536*v^87 + 
 3551331274799216592912*q*v^87 + 1541412423098792807844*q^2*v^87 + 
 349619652852916772964*q^3*v^87 + 45502871334509067444*q^4*v^87 + 
 3501958788419719500*q^5*v^87 + 158839142080433076*q^6*v^87 + 
 4149105672255384*q^7*v^87 + 60718971342372*q^8*v^87 + 
 491985725364*q^9*v^87 + 2105781840*q^10*v^87 + 3269148*q^11*v^87 + 
 384*q^12*v^87 + 996966374969724846471*v^88 + 895301798764042539648*q*v^88 + 
 319238726038598751480*q^2*v^88 + 59466435449905362420*q^3*v^88 + 
 6360202684916309421*q^4*v^88 + 402997930618236120*q^5*v^88 + 
 15101877764786526*q^6*v^88 + 326409638187636*q^7*v^88 + 
 3863658299058*q^8*v^88 + 22512280716*q^9*v^88 + 49772286*q^10*v^88 + 
 18612*q^11*v^88 + 276334387818972513156*v^89 + 
 202696284603747461472*q*v^89 + 58766066649331784640*q^2*v^89 + 
 8860840347950740620*q^3*v^89 + 762136198185830364*q^4*v^89 + 
 38398774477456332*q^5*v^89 + 1121135378299992*q^6*v^89 + 
 18149578707060*q^7*v^89 + 148331569860*q^8*v^89 + 503047620*q^9*v^89 + 
 434988*q^10*v^89 + 69496841980235104402*v^90 + 41299862115560619108*q*v^90 + 
 9630369026004406572*q^2*v^90 + 1158818112766282596*q^3*v^90 + 
 78598441795245168*q^4*v^90 + 3059438348100720*q^5*v^90 + 
 66637982106800*q^6*v^90 + 756436475148*q^7*v^90 + 3855821514*q^8*v^90 + 
 6369160*q^9*v^90 + 1212*q^10*v^90 + 15892819816317954984*v^91 + 
 7581452068614435480*q*v^91 + 1405114968476216196*q^2*v^91 + 
 132953028332950476*q^3*v^91 + 6973466671007856*q^4*v^91 + 
 203939857421820*q^5*v^91 + 3179489409072*q^6*v^91 + 23720725440*q^7*v^91 + 
 67081644*q^8*v^91 + 40212*q^9*v^91 + 3309114165971957838*v^92 + 
 1253887647604543224*q*v^92 + 182269119797242146*q^2*v^92 + 
 13346254704655332*q^3*v^92 + 530129072437344*q^4*v^92 + 
 11300864686380*q^5*v^92 + 120394465650*q^6*v^92 + 545116572*q^7*v^92 + 
 712548*q^8*v^92 + 72*q^9*v^92 + 627615998199057972*v^93 + 
 186620452197391056*q*v^93 + 20955254190063708*q^2*v^93 + 
 1166283244517064*q^3*v^93 + 34263888366252*q^4*v^93 + 
 513648877800*q^5*v^93 + 3527751828*q^6*v^93 + 8642748*q^7*v^93 + 
 3528*q^8*v^93 + 108380879232052122*v^94 + 24933412872912996*q*v^94 + 
 2124488356340238*q^2*v^94 + 88036698493296*q^3*v^94 + 
 1860173360658*q^4*v^94 + 18730611864*q^5*v^94 + 76521690*q^6*v^94 + 
 83520*q^7*v^94 + 17016647163428520*v^95 + 2978589560308164*q*v^95 + 
 188533624060764*q^2*v^95 + 5677535494332*q^3*v^95 + 83337316812*q^4*v^95 + 
 528923988*q^5*v^95 + 1137312*q^6*v^95 + 360*q^7*v^95 + 
 2423192072078655*v^96 + 316355316378288*q*v^96 + 14495042339604*q^2*v^96 + 
 308131460016*q^3*v^96 + 3002873721*q^4*v^96 + 10901484*q^5*v^96 + 
 9984*q^6*v^96 + 311827631650236*v^97 + 29640356852220*q*v^97 + 
 951913999368*q^2*v^97 + 13787407440*q^3*v^97 + 83746260*q^4*v^97 + 
 146628*q^5*v^97 + 36*q^6*v^97 + 36081863576802*v^98 + 2424220498548*q*v^98 + 
 52364698362*q^2*v^98 + 494526960*q^3*v^98 + 1699398*q^4*v^98 + 
 972*q^5*v^98 + 3729481064344*v^99 + 170651765760*q*v^99 + 
 2347233468*q^2*v^99 + 13666016*q^3*v^99 + 22380*q^4*v^99 + 
 341402624442*v^100 + 10142596548*q*v^100 + 82306962*q^2*v^100 + 
 274140*q^3*v^100 + 144*q^4*v^100 + 27371636820*v^101 + 495415620*q*v^101 + 
 2115432*q^2*v^101 + 3600*q^3*v^101 + 1894040070*v^102 + 19111200*q*v^102 + 
 35376*q^2*v^102 + 24*q^3*v^102 + 110916216*v^103 + 546336*q*v^103 + 
 288*q^2*v^103 + 5348745*v^104 + 10296*q*v^104 + 204060*v^105 + 96*q*v^105 + 
 5778*v^106 + 108*v^107 + v^108;

threetwelve144 = -q^96 - 144*q^95*v - 10296*q^94*v^2 - 487312*q^93*v^3 - 32*q^94*v^3 - 
 17174364*q^92*v^4 - 4512*q^93*v^4 - 480692688*q^91*v^5 - 315840*q^92*v^5 - 
 11128730808*q^90*v^6 - 14632928*q^91*v^6 - 496*q^92*v^6 - 
 219178664496*q^89*v^7 - 504733344*q^90*v^7 - 68448*q^91*v^7 - 
 3748250604294*q^88*v^8 - 13824067200*q^89*v^8 - 4688688*q^90*v^8 - 
 56535853692368*q^87*v^9 - 313132984224*q^88*v^9 - 212538976*q^89*v^9 - 
 4960*q^90*v^9 - 761424171014088*q^86*v^10 - 6032846109600*q^87*v^10 - 
 7171683840*q^88*v^10 - 669600*q^89*v^10 - 9248010969974544*q^85*v^11 - 
 100906082055936*q^86*v^11 - 192120373152*q^87*v^11 - 44863200*q^88*v^11 - 
 102126705617136388*q^84*v^12 - 1488330533659184*q^85*v^12 - 
 4255685084496*q^86*v^12 - 1988791360*q^87*v^12 - 35960*q^88*v^12 - 
 1032456273122004624*q^83*v^13 - 19597863625307712*q^84*v^13 - 
 80165698325856*q^85*v^13 - 65615874720*q^86*v^13 - 4746720*q^87*v^13 - 
 9610981319520993384*q^82*v^14 - 232677768562442256*q^83*v^14 - 
 1310780121636048*q^84*v^14 - 1718389733280*q^85*v^14 - 310910160*q^86*v^14 - 
 82792925899205985616*q^81*v^15 - 2511227683192378048*q^82*v^15 - 
 18896285811845056*q^83*v^15 - 37204834020960*q^84*v^15 - 
 13471766720*q^85*v^15 - 201376*q^86*v^15 - 662866674240050618469*q^80*v^16 - 
 24806884384888436208*q^81*v^16 - 243145688392755216*q^82*v^16 - 
 684887311996080*q^83*v^16 - 434367061080*q^84*v^16 - 25977504*q^85*v^16 - 
 4951184888505232370976*q^79*v^17 - 225597066027177922848*q^80*v^17 - 
 2820379490146547808*q^81*v^17 - 10941524778343296*q^82*v^17 - 
 11114809082880*q^83*v^17 - 1662560256*q^84*v^17 - 
 34616999750325672529728*q^78*v^18 - 1898161777689466522560*q^79*v^18 - 
 29733453555308254112*q^80*v^18 - 154083621849808432*q^81*v^18 - 
 235087518220400*q^82*v^18 - 70376280352*q^83*v^18 - 906192*q^84*v^18 - 
 227222136703986702659424*q^77*v^19 - 14840457047401729021536*q^78*v^19 - 
 286845208868309918496*q^79*v^19 - 1936381444152912576*q^80*v^19 - 
 4226826030108480*q^81*v^19 - 2216339020224*q^82*v^19 - 114180192*q^83*v^19 - 
 1403905045380595434281256*q^76*v^20 - 108222060004124044790400*q^77*v^20 - 
 2547018537015352118640*q^78*v^20 - 21932399707226276400*q^79*v^20 - 
 65940314001372960*q^80*v^20 - 55382784962640*q^81*v^20 - 
 7136262000*q^82*v^20 - 8184216966535248074302944*q^75*v^21 - 
 738556441539722825415712*q^76*v^21 - 20919916332860243944800*q^77*v^21 - 
 225728192201392789120*q^78*v^21 - 906604838476726560*q^79*v^21 - 
 1143692730123136*q^80*v^21 - 294941935008*q^81*v^21 - 3365856*q^82*v^21 - 
 45112107644541275029828416*q^74*v^22 - 4730772878716973717354880*q^75*v^22 - 
 159626279892053411881728*q^76*v^22 - 2125470315254391637584*q^77*v^22 - 
 11121130018305499440*q^78*v^22 - 20072999226215232*q^79*v^22 - 
 9067291000080*q^80*v^22 - 414000288*q^81*v^22 - 
 235570704829472453062779552*q^73*v^23 - 28516973593772156359820592*q^74*
  v^23 - 1135803345231192343966224*q^75*v^23 - 
 18416589891484825411584*q^76*v^23 - 122926693463630900640*q^77*v^23 - 
 305615682681814560*q^78*v^23 - 221135833543872*q^79*v^23 - 
 25254017568*q^80*v^23 - 1167400006773428441931396200*q^72*v^24 - 
 162151704589167226511266768*q^73*v^24 - 7561336017761718955836152*q^74*
  v^24 - 147572983428239494459408*q^75*v^24 - 1234385926599528283360*q^76*
  v^24 - 4099921055012774256*q^77*v^24 - 4456007913394672*q^78*v^24 - 
 1018494562192*q^79*v^24 - 10518300*q^80*v^24 - 
 5498930259014855291645901600*q^71*v^25 - 871581420435503071924760688*q^72*
  v^25 - 47235562099594214302055856*q^73*v^25 - 
 1098294089391942196118544*q^74*v^25 - 11337721994930610115920*q^75*v^25 - 
 49061718041865548736*q^76*v^25 - 76297065357622368*q^77*v^25 - 
 30547263693696*q^78*v^25 - 1262196000*q^79*v^25 - 
 24656211936432487790217211872*q^70*v^26 - 4437063270956470440814070112*q^71*
  v^26 - 277622402302065355141418496*q^72*v^26 - 
 7620432368438097737732256*q^73*v^26 - 95803954114427637709392*q^74*v^26 - 
 528904569723193212192*q^75*v^26 - 1133011355446973472*q^76*v^26 - 
 726664393119024*q^77*v^26 - 75100662000*q^78*v^26 - 
 105375570463258411626157265760*q^69*v^27 - 21430866888533816145056508368*
  q^70*v^27 - 1538777584826321503883885744*q^71*v^27 - 
 49457182365970284690358096*q^72*v^27 - 748479118695621689988496*q^73*v^27 - 
 5178662398111953650432*q^74*v^27 - 14821719583627619232*q^75*v^27 - 
 14279251593103552*q^76*v^27 - 2953706933216*q^77*v^27 - 28048800*q^78*v^27 - 
 429780562648707480718265257104*q^68*v^28 - 98361983449732309381507634736*
  q^69*v^28 - 8060312555210699492369095272*q^70*v^28 - 
 301122793227481068384993840*q^71*v^28 - 5429783154540081689206464*q^72*
  v^28 - 46368543518814027034560*q^73*v^28 - 172913540841497945088*q^74*
  v^28 - 238371353199922176*q^75*v^28 - 86373776324472*q^76*v^28 - 
 3281709600*q^77*v^28 - 1674678764828251004988349862592*q^67*v^29 - 
 429620270636297144413358826624*q^68*v^29 - 39977214333967985716633860768*
  q^69*v^29 - 1724484254128761900507390624*q^70*v^29 - 
 36713350497360027728167200*q^71*v^29 - 381860544203605067757312*q^72*v^29 - 
 1816864834415428299072*q^73*v^29 - 3450376120146985536*q^74*v^29 - 
 2002843784525376*q^75*v^29 - 190339156800*q^76*v^29 - 
 6240794697048367945723704552160*q^66*v^30 - 1788071753345175538471340836800*
  q^67*v^30 - 188065886597712643535477372560*q^68*v^30 - 
 9310956099087140866189193856*q^69*v^30 - 232135199394434601260902496*q^70*
  v^30 - 2906796055284648459939536*q^71*v^30 - 
 17334646601639400940544*q^72*v^30 - 43985860057417702432*q^73*v^30 - 
 38355008863492880*q^74*v^30 - 7295689226800*q^75*v^30 - 64512240*q^76*v^30 - 
 22262931420165422212516551075648*q^65*v^31 - 7099903537786255644421289882400*
  q^66*v^31 - 840481654144720998943212893808*q^67*v^31 - 
 47496815832825532197993596256*q^68*v^31 - 1376594875277866756423793184*q^69*
  v^31 - 20540818918718778275161968*q^70*v^31 - 
 151203926230925695669104*q^71*v^31 - 499941612314071579200*q^72*v^31 - 
 623836933352705280*q^73*v^31 - 207871985692800*q^74*v^31 - 
 7354395360*q^75*v^31 - 76091680536000420095834323634610*q^64*v^32 - 
 26925803876944527293934976044912*q^65*v^32 - 3573472968205823205922900947672*
  q^66*v^32 - 229348913119924674049102701408*q^67*v^32 - 
 7676323061995047509180550960*q^68*v^32 - 135251951041401401051237952*q^69*
  v^32 - 1212756934571000458737960*q^70*v^32 - 
 5116573185103133167296*q^71*v^32 - 8795849932763219496*q^72*v^32 - 
 4695413783127600*q^73*v^32 - 415523337840*q^74*v^32 - 
 249375236771519611819686527576992*q^63*v^33 - 
 97628358521529485904523329456064*q^64*v^33 - 
 14473256855017071074217589264720*q^65*v^33 - 1050122279917385447620562746880*
  q^66*v^33 - 40345697995539710949743833072*q^67*v^33 - 
 832579135130300439036683584*q^68*v^33 - 8988702198347481393055200*q^69*
  v^33 - 47536294167311010403232*q^70*v^33 - 109196761601250398528*q^71*
  v^33 - 87570168755586400*q^72*v^33 - 15511452051680*q^73*v^33 - 
 129024480*q^74*v^33 - 784246908083124318099605925063504*q^62*v^34 - 
 338751577173021931866281052540576*q^63*v^34 - 
 55908364499929677947555164185024*q^64*v^34 - 4566406899634949054698850043120*
  q^65*v^34 - 200286004557189607868412990048*q^66*v^34 - 
 4805441020346541369652314864*q^67*v^34 - 61829336038508447856581184*q^68*
  v^34 - 403656102095649533665824*q^69*v^34 - 1208339901199642660416*q^70*
  v^34 - 1386768495555112800*q^71*v^34 - 430324645164960*q^72*v^34 - 
 14321717280*q^73*v^34 - 2368279034237152278523738428016416*q^61*v^35 - 
 1125795225652186254689037331564320*q^62*v^35 - 
 206205361940790565113243285345312*q^63*v^35 - 
 18885166300044994830461082502560*q^64*v^35 - 940885594862079552482030998704*
  q^65*v^35 - 26073373532126094921162663024*q^66*v^35 - 
 396179952260915410578490224*q^67*v^35 - 3150950131393655037546624*q^68*
  v^35 - 12036684712568570234208*q^69*v^35 - 19032586299045729600*q^70*v^35 - 
 9461943706157280*q^71*v^35 - 787694450400*q^72*v^35 - 
 6871757212238844540968442419784296*q^60*v^36 - 
 3586372932170276628272417560017408*q^61*v^36 - 
 726899735162488659769047702176928*q^62*v^36 - 
 74377988067861159326922623917888*q^63*v^36 - 4189878876135488833581495660512*
  q^64*v^36 - 133299656954428577212130585664*q^65*v^36 - 
 2372580907850069781490074760*q^66*v^36 - 22722807586004242282496944*q^67*
  v^36 - 108815899377846413759416*q^68*v^36 - 
 229933356798769093312*q^69*v^36 - 171734596638497360*q^70*v^36 - 
 28616855756320*q^71*v^36 - 225792840*q^72*v^36 - 
 19169496162898833202745251137279840*q^59*v^37 - 
 10959421673654254892179302093974112*q^60*v^37 - 
 2451340702860614969384367175482480*q^61*v^37 - 
 279294935673382350506023172529984*q^62*v^37 - 
 17714200731737859015386934873840*q^63*v^37 - 643483908947559034519255366416*
  q^64*v^37 - 13318224718739587921905227856*q^65*v^37 - 
 152030736456017653823236752*q^66*v^37 - 898868300804721762025104*q^67*v^37 - 
 2475343008808672720224*q^68*v^37 - 2645978374586684064*q^69*v^37 - 
 772435660470240*q^70*v^37 - 24385626720*q^71*v^37 - 
 51439276495835612669122315065699696*q^58*v^38 - 
 32147648964541004418468175480632048*q^59*v^38 - 
 7915134584232056313161849374333392*q^60*v^38 - 
 1001038698903885299164775947384176*q^61*v^38 - 
 71205472421743779315654089756112*q^62*v^38 - 2938617813701337104208094387056*
  q^63*v^38 - 70257942634295656100126130288*q^64*v^38 - 
 947266720039964238282597360*q^65*v^38 - 6823675468393875079624560*q^66*
  v^38 - 23982015115391293655712*q^67*v^38 - 35321821620520430544*q^68*v^38 - 
 16520731222032960*q^69*v^38 - 1304631029520*q^70*v^38 - 
 132841911912864238371566255799914848*q^57*v^39 - 
 90575426281388482594033204702643616*q^58*v^39 - 
 24489484037160186469505587893234912*q^59*v^39 - 
 3428015030157389115314508587611680*q^60*v^39 - 
 272482785855335131904424695764176*q^61*v^39 - 
 12717073819181207162858483033776*q^62*v^39 - 349121256484895527034295910768*
  q^63*v^39 - 5514566886813133090973624304*q^64*v^39 - 
 47841239706450005911793232*q^65*v^39 - 210803923108622386578800*q^66*v^39 - 
 414943581434893152080*q^67*v^39 - 291589750938397984*q^68*v^39 - 
 46092448238720*q^69*v^39 - 347373600*q^70*v^39 - 
 330315578127842660713661424883493892*q^56*v^40 - 
 245256175166541205128952445026866096*q^57*v^40 - 
 72657712161476314912850512788870768*q^58*v^40 - 
 11226330692711663689019573559400608*q^59*v^40 - 
 993830650585405179757045464776544*q^60*v^40 - 
 52232784102043777796986824932448*q^61*v^40 - 1637548824198174092160280308888*
  q^62*v^40 - 30082318972109357623693367376*q^63*v^40 - 
 311102269838554325249904744*q^64*v^40 - 1692627734022640401073968*q^65*
  v^40 - 4342497470774545227768*q^66*v^40 - 4367627150857962048*q^67*v^40 - 
 1209571247528280*q^68*v^40 - 36474228000*q^69*v^40 - 
 791148431426610726801475828780309440*q^55*v^41 - 
 638567473566671978117623403948086320*q^56*v^41 - 
 206849049452063760630886649085788592*q^57*v^41 - 
 35188675868836852909642603671506592*q^58*v^41 - 
 3458624852575553045657677207386048*q^59*v^41 - 
 203902911028804593438202205809152*q^60*v^41 - 
 7263825804978011623383922901232*q^61*v^41 - 154168368605220783992465981568*
  q^62*v^41 - 1883386686766651935320261808*q^63*v^41 - 
 12486212127573474644909712*q^64*v^41 - 40886386409501529229776*q^65*v^41 - 
 56666038693371547536*q^66*v^41 - 25144293468503088*q^67*v^41 - 
 1896659856000*q^68*v^41 - 1825945593027553642495238823680384080*q^54*v^42 - 
 1599488692433922202344998895093237328*q^55*v^42 - 
 565406554548082920577280248853943552*q^56*v^42 - 
 105651328779566293346080948948570448*q^57*v^42 - 
 11495900931122747045758155861270960*q^58*v^42 - 
 757506023802846804662141981320160*q^59*v^42 - 
 30523039233060717518298310877552*q^60*v^42 - 743990627746483571253218358576*
  q^61*v^42 - 10649626965713792720471822000*q^62*v^42 - 
 85040525272442914889185344*q^63*v^42 - 349163400126233031397440*q^64*v^42 - 
 646787111793463509040*q^65*v^42 - 431220669946992512*q^66*v^42 - 
 65112058641280*q^67*v^42 - 471435600*q^68*v^42 - 
 4062282243103994951624379368495455680*q^53*v^43 - 
 3855989896983859688820933175488453072*q^54*v^43 - 
 1484731299850239268557890972728663872*q^55*v^43 - 
 304062993541688066028284414657144496*q^56*v^43 - 
 36528007736305927449050953246596672*q^57*v^43 - 
 2681271203451726877768680515107632*q^58*v^43 - 
 121688771788931179989162649956768*q^59*v^43 - 
 3387889698884175766430928138240*q^60*v^43 - 56408759097026009663992941648*
  q^61*v^43 - 537029655168110592474586944*q^62*v^43 - 
 2722906963812592280407584*q^63*v^43 - 6574651882255730696976*q^64*v^43 - 
 6274258638915863184*q^65*v^43 - 1659852932775360*q^66*v^43 - 
 48086431200*q^67*v^43 - 8714498927274123044640153320660780568*q^52*v^44 - 
 8950499738835853062661515064875032160*q^53*v^44 - 
 3747474856887801846668344520079442392*q^54*v^44 - 
 839369382771556893470248342512914256*q^55*v^44 - 
 111049003596996335353023322821167136*q^56*v^44 - 
 9052181114885239717719795188300688*q^57*v^44 - 
 460937269557780250110737857380600*q^58*v^44 - 
 14584539100793582434243083140640*q^59*v^44 - 280604912986001243995851549480*
  q^60*v^44 - 3156186739704593367968573088*q^61*v^44 - 
 19502213569099389442422144*q^62*v^44 - 60108700670529457055904*q^63*v^44 - 
 79049272591656973056*q^64*v^44 - 33508647903247536*q^65*v^44 - 
 2428364775600*q^66*v^44 - 18031395164472132613752987043576856064*q^51*v^45 - 
 20011340587680726747006155461298142672*q^52*v^45 - 
 9095754890667897274550252481793912368*q^53*v^45 - 
 2223845707021135304958120421356208432*q^54*v^45 - 
 323252158982317768364757537425672064*q^55*v^45 - 
 29177619764195335568227935651147520*q^56*v^45 - 
 1660946243255536829258188378241296*q^57*v^45 - 
 59455443291297072043648667349072*q^58*v^45 - 1313955495169958933266969501504*
  q^59*v^45 - 17319614922353543003229950624*q^60*v^45 - 
 128919193860087856485708864*q^61*v^45 - 498279946550140209715104*q^62*v^45 - 
 875909639089852561664*q^63*v^45 - 557911472899587904*q^64*v^45 - 
 80937017204000*q^65*v^45 - 565722720*q^66*v^45 - 
 35995048846387762980828775187337594864*q^50*v^46 - 
 43109072344469115363209364738839719008*q^51*v^46 - 
 21239074389783192641760900399160582416*q^52*v^46 - 
 5657928313555893207680107625184463104*q^53*v^46 - 
 901594317548737296098656452106050720*q^54*v^46 - 
 89871290492181167653415993834429904*q^55*v^46 - 
 5700289418116406239264778677667952*q^56*v^46 - 
 229874546385353967506526498426048*q^57*v^46 - 
 5803632409832221394728264109760*q^58*v^46 - 88997839245774347274432565728*
  q^59*v^46 - 789916053565005923596572816*q^60*v^46 - 
 3770685182394895589012592*q^61*v^46 - 8640810056121989035536*q^62*v^46 - 
 7878461298396965040*q^63*v^46 - 2002562033564400*q^64*v^46 - 
 56006549280*q^65*v^46 - 69339800959601732247174511750515391104*q^49*v^47 - 
 89506967516518295759098916354308277136*q^50*v^47 - 
 47730969139365480348730738450281080496*q^51*v^47 - 
 13830264828461745224813413869718520640*q^52*v^47 - 
 2411034005424580487731586059877324688*q^53*v^47 - 
 264742789685918139695121938728994592*q^54*v^47 - 
 18652072286289830260428493636568544*q^55*v^47 - 
 844100726107574734108608519944544*q^56*v^47 - 
 24224829315330539919844259807568*q^57*v^47 - 429340147029474617359529415504*
  q^58*v^47 - 4502822652449931165155361120*q^59*v^47 - 
 26197918731188974825426752*q^60*v^47 - 76640722332103094044992*q^61*v^47 - 
 96305511059885087856*q^62*v^47 - 39225560261300688*q^63*v^47 - 
 2744320914720*q^64*v^47 - 128924963413737413192027687823144549474*q^48*
  v^48 - 179167557453679659286789971285597975216*q^49*v^48 - 
 103273289315994293309381422239364548808*q^50*v^48 - 
 32495545009660829227967157307549187088*q^51*v^48 - 
 6185486579003496664274732977930710848*q^52*v^48 - 
 746426129675320498860801696167474256*q^53*v^48 - 
 58246214142703425162998031664637688*q^54*v^48 - 
 2947481381467376299283989353926320*q^55*v^48 - 
 95717759525634180655035146280984*q^56*v^48 - 1948947380705760083264157616848*
  q^57*v^48 - 23957643268461748942296453736*q^58*v^48 - 
 167936213846332263627560160*q^59*v^48 - 616153493788452082501216*q^60*v^48 - 
 1035008154541475516304*q^61*v^48 - 633482507914882568*q^62*v^48 - 
 88723450619440*q^63*v^48 - 601080390*q^64*v^48 - 
 231410461019440211233684629376273823424*q^47*v^49 - 
 345845493362309092595210680843301894016*q^48*v^49 - 
 215198460617721171575623215665165538000*q^49*v^49 - 
 73420876433359710974413600359061818816*q^50*v^49 - 
 15231994388911393520641514004431946960*q^51*v^49 - 
 2015620956537751744063383447494324544*q^52*v^49 - 
 173741763155026785515038203132055680*q^53*v^49 - 
 9798547680399191563094016008269008*q^54*v^49 - 
 358554864421898672744015365194624*q^55*v^49 - 
 8341959261268333981482647222928*q^56*v^49 - 119318816668062144706611598272*
  q^57*v^49 - 997460825618359472376153552*q^58*v^49 - 
 4520407173727974444906816*q^59*v^49 - 9899719855867027110624*q^60*v^49 - 
 8674109032100339040*q^61*v^49 - 2128672469954880*q^62*v^49 - 
 57703717440*q^63*v^49 - 401038887305923591721713879239160718688*q^46*v^50 - 
 643900234166816778270922750071072885504*q^47*v^50 - 
 431996017326266565784472849496799867824*q^48*v^50 - 
 159581660695207135041925855946864474832*q^49*v^50 - 
 36021812889401204782788019062122452032*q^50*v^50 - 
 5216322816004830597313768494106679520*q^51*v^50 - 
 495437835794039940856786166131935792*q^52*v^50 - 
 31044353116203226832995497721735968*q^53*v^50 - 
 1275114222425715466674258510302400*q^54*v^50 - 
 33729393318457382607219175929168*q^55*v^50 - 557686401235941616721234751552*
  q^56*v^50 - 5509697776614242234947796640*q^57*v^50 - 
 30437578044659549600491248*q^58*v^50 - 85106075590191164126736*q^59*v^50 - 
 102778336553249522112*q^60*v^50 - 40418556795704400*q^61*v^50 - 
 2740926578400*q^62*v^50 - 671124047388635724211623133902456247808*q^45*
  v^51 - 1156512438961597172309661213950142134816*q^46*v^51 - 
 835645621115816322528401293812990702416*q^47*v^51 - 
 333782336066359324112619329480589499936*q^48*v^51 - 
 81845454273787855073187467346176436784*q^49*v^51 - 
 12945061127671637602853221581840791008*q^50*v^51 - 
 1351589515271165006031328869357547040*q^51*v^51 - 
 93827544887706964318471704196844432*q^52*v^51 - 
 4310398190362205914433980293784240*q^53*v^51 - 
 129046496310477576920098897842784*q^54*v^51 - 
 2451764021630297964269201907984*q^55*v^51 - 28395564819649802444752998192*
  q^56*v^51 - 189022527700667248076079728*q^57*v^51 - 
 662928459166134050596912*q^58*v^51 - 1070310401503840432464*q^59*v^51 - 
 632539880377561120*q^60*v^51 - 85872798829760*q^61*v^51 - 
 565722720*q^62*v^51 - 1084617794297124275915040348846566815200*q^44*v^52 - 
 2004228551176311775449551936279413715760*q^45*v^52 - 
 1557993405235329325072112613497107902768*q^46*v^52 - 
 672039398428192992108881133290243047104*q^47*v^52 - 
 178739268717030979303544739768330373728*q^48*v^52 - 
 30821670012228122013977542011861745872*q^49*v^52 - 
 3529925797863472408706006539942212648*q^50*v^52 - 
 270760456988272504794203682986822592*q^51*v^52 - 
 13866153059833161284942996234061192*q^52*v^52 - 
 467882340205112610173496678432864*q^53*v^52 - 
 10159278899106042786389504403048*q^54*v^52 - 136933515117137868179821690224*
  q^55*v^52 - 1087242463702553133441640200*q^56*v^52 - 
 4710553487760863782891680*q^57*v^52 - 9916276359460060774920*q^58*v^52 - 
 8390122697443404144*q^59*v^52 - 1995875764001040*q^60*v^52 - 
 52612212960*q^61*v^52 - 1692944499308533109630316623068297574208*q^43*v^53 - 
 3351722277754163968782607914445403263968*q^44*v^53 - 
 2800249633304701895210831723283457791840*q^45*v^53 - 
 1302856713932192694414061404753262915008*q^46*v^53 - 
 375319306609418206274260556179431065808*q^47*v^53 - 
 70441454032189846397520529130154415200*q^48*v^53 - 
 8831207826024749401588643049895116720*q^49*v^53 - 
 746611121006040815648392295886468096*q^50*v^53 - 
 42492882197774109476724911822881680*q^51*v^53 - 
 1609807658909226754187642951059968*q^52*v^53 - 
 39750363883548233541401205006288*q^53*v^53 - 619457560421495821502139965088*
  q^54*v^53 - 5813672935522672392035361072*q^55*v^53 - 
 30708352851891446835078384*q^56*v^53 - 82544060342833458567600*q^57*v^53 - 
 96267409966106580528*q^58*v^53 - 36699596623968240*q^59*v^53 - 
 2420161796160*q^60*v^53 - 2552260574126319790284382126533305379104*q^42*
  v^54 - 5409538288528250102130732572184771600160*q^43*v^54 - 
 4852771485097178905831222715182434684464*q^44*v^54 - 
 2432622284320740873010866488570936803056*q^45*v^54 - 
 758019185782428289610529888297232962672*q^46*v^54 - 
 154599743377480359956888074160153642240*q^47*v^54 - 
 21176447715249467336252297829753458400*q^48*v^54 - 
 1968678373687036152244854777562100544*q^49*v^54 - 
 124167887201191736743471408749933936*q^50*v^54 - 
 5262566768777260518137807385640288*q^51*v^54 - 
 147106942917113855451291491506000*q^52*v^54 - 
 2634768143144463855756054580032*q^53*v^54 - 28992915403118430098934229344*
  q^54*v^54 - 184562272112620336394066528*q^55*v^54 - 
 622338703690192261301328*q^56*v^54 - 970423692648705914448*q^57*v^54 - 
 555991473427882048*q^58*v^54 - 73403173630480*q^59*v^54 - 
 471435600*q^60*v^54 - 3716529940451181915089119799820114877920*q^41*v^55 - 
 8426755459435610106182792579406256764816*q^42*v^55 - 
 8109745299184676235543374143467285511248*q^43*v^55 - 
 4375431895423048903599225829255421736528*q^44*v^55 - 
 1472940505301793692440177612498695787632*q^45*v^55 - 
 325962335930217660780051900246645097248*q^46*v^55 - 
 48695291243320160984987020438834431360*q^47*v^55 - 
 4967237389337167694148553260713474928*q^48*v^55 - 
 346266266794613082360708610747485216*q^49*v^55 - 
 16364314297085016452677514513627472*q^50*v^55 - 
 515691051102884155586657886703344*q^51*v^55 - 
 10558095096896343896870780114688*q^52*v^55 - 135235681247261366631160082304*
  q^53*v^55 - 1026987110468740691071782240*q^54*v^55 - 
 4278561589647495646002144*q^55*v^55 - 8699802583283368074000*q^56*v^55 - 
 7136539548277134384*q^57*v^55 - 1651005090816960*q^58*v^55 - 
 42429204000*q^59*v^55 - 5227384344525289975758095153871477175944*q^40*v^56 - 
 12670519428705069302334918219856908669024*q^41*v^56 - 
 13070718716331069196482960403894782165792*q^42*v^56 - 
 7582536130168604865626709310700295615312*q^43*v^56 - 
 2754409018814526123011856807764772222480*q^44*v^56 - 
 660475599220425409197037849815481190640*q^45*v^56 - 
 107429395171742249454485860636814138424*q^46*v^56 - 
 11999900819595604052178582954397013136*q^47*v^56 - 
 922275052695969579991109783398512240*q^48*v^56 - 
 48452985134861919156579759514756560*q^49*v^56 - 
 1714744506745394834044504893335568*q^50*v^56 - 
 39933238734500806429392559754928*q^51*v^56 - 591493642223925262665233943240*
  q^52*v^56 - 5310312105987141225442760064*q^53*v^56 - 
 26975799130908193068252816*q^54*v^56 - 70046493940359258245904*q^55*v^56 - 
 79208666221098659316*q^56*v^56 - 29367759237358992*q^57*v^56 - 
 1888099578000*q^58*v^56 - 7101645298695372920562714665599635590784*q^39*
  v^57 - 18389814089267144945414762874991435183328*q^40*v^57 - 
 20319155832336747215558728744472336959744*q^41*v^57 - 
 12662567469502938115083685337862334258944*q^42*v^57 - 
 4958017939458994758653336897948107201440*q^43*v^57 - 
 1286508937419595692230235901152808760320*q^44*v^57 - 
 227480076948002007221146707252445111344*q^45*v^57 - 
 27771645480768921519334024080702489152*q^46*v^57 - 
 2347854213746927895909083397762701520*q^47*v^57 - 
 136732457787332955270012610378636368*q^48*v^57 - 
 5414979370398982788327955991065472*q^49*v^57 - 
 142792073845347998158660779331152*q^50*v^57 - 
 2431363486644577929440472214688*q^51*v^57 - 25598182489325980246587078112*
  q^52*v^57 - 156738003323743375759807696*q^53*v^57 - 
 510614687879265268944832*q^54*v^57 - 772074534789186306768*q^55*v^57 - 
 430235894621863776*q^56*v^57 - 55377777808160*q^57*v^57 - 
 347373600*q^58*v^57 - 9318466405798452243618000546827577231840*q^38*v^58 - 
 25764008209281404510660612142681282425760*q^39*v^58 - 
 30468665023476287597368687616747527501920*q^40*v^58 - 
 20379653094810774459628335641142889393392*q^41*v^58 - 
 8592283341658743236254352208602821278144*q^42*v^58 - 
 2409659464583921933970539429815415281824*q^43*v^58 - 
 462499041906938401028421251096629094016*q^44*v^58 - 
 61603140138900395517200637594507984336*q^45*v^58 - 
 5716430973003446427076860859791884592*q^46*v^58 - 
 368061436623819712806926622863518848*q^47*v^58 - 
 16257983154596790306129942385641552*q^48*v^58 - 
 483436767839011423645035908185968*q^49*v^58 - 
 9411721650669520727672559010512*q^50*v^58 - 115363517823391876662413243760*
  q^51*v^58 - 842804708225912291275013568*q^52*v^58 - 
 3392749175466472753071696*q^53*v^58 - 6690175452563688364128*q^54*v^58 - 
 5338079228837134944*q^55*v^58 - 1204045004157120*q^56*v^58 - 
 30221503200*q^57*v^58 - 11809007718347262442186373969579778832512*q^37*
  v^59 - 34841441096632973874460088442974290015200*q^38*v^59 - 
 44071620978635884330987331389228612256352*q^39*v^59 - 
 31614137298877806784329046007376201342864*q^40*v^59 - 
 14338406396980232957933443385177370103872*q^41*v^59 - 
 4341005564776304378181377941561177443984*q^42*v^59 - 
 903173198809914592718487689450432117520*q^43*v^59 - 
 131031669774602710706011345664822313264*q^44*v^59 - 
 13319214000807279573552748413555055728*q^45*v^59 - 
 945806804331952017093553228398691920*q^46*v^59 - 
 46456822433421269084928969445901088*q^47*v^59 - 
 1551761916969819041605446529323744*q^48*v^59 - 
 34371313127286637050305154131808*q^49*v^59 - 487297956651529949578184480016*
  q^50*v^59 - 4209445703896021933170543984*q^51*v^59 - 
 20664873200741866864902240*q^52*v^59 - 52043454595540194990672*q^53*v^59 - 
 57247193102060491920*q^54*v^59 - 20695104178895184*q^55*v^59 - 
 1299524637600*q^56*v^59 - 14451986733677941335638968233199986542480*q^36*
  v^60 - 45478673439298851676869927329757726581424*q^37*v^60 - 
 61493232106626060864174896954946183304824*q^38*v^60 - 
 47272126750628931369817673651070559996176*q^39*v^60 - 
 23043201352614056501163819798436841263888*q^40*v^60 - 
 7523278252965594181060398913612867940208*q^41*v^60 - 
 1694543125550028602312186846094633458808*q^42*v^60 - 
 267360256398883764973670873273468598352*q^43*v^60 - 
 29714217319109467970591657049092135704*q^44*v^60 - 
 2321790477529913098261042380898405152*q^45*v^60 - 
 126457770385032506557709348865456248*q^46*v^60 - 
 4728127628209163542099057009219456*q^47*v^60 - 
 118615321272942995126792770319104*q^48*v^60 - 
 1933589260411091416833529687552*q^49*v^60 - 19591358396283308352333662448*
  q^50*v^60 - 115944358922704899619738832*q^51*v^60 - 
 366388191152374662923712*q^52*v^60 - 538946614988256903584*q^53*v^60 - 
 292839954345611048*q^54*v^60 - 36815503398400*q^55*v^60 - 
 225792840*q^56*v^60 - 17078012307652489952814194858910399333696*q^35*v^61 - 
 57295382315024491956897768609436712484480*q^36*v^61 - 
 82765946138469497107926297919829753813376*q^37*v^61 - 
 68137454277868279670496540226292917818528*q^38*v^61 - 
 35668044576096849391359307858403445751152*q^39*v^61 - 
 12545329843374503428163699395327797785568*q^40*v^61 - 
 3055400035110681855972868815281707510752*q^41*v^61 - 
 523504771184967143591222405733744328224*q^42*v^61 - 
 63502605981949970453999733489541977408*q^43*v^61 - 
 5448271557071792963804067195147643200*q^44*v^61 - 
 328184637840355176056656580660540592*q^45*v^61 - 
 13690253805410013367780951981536432*q^46*v^61 - 
 387385506066958428470369304632496*q^47*v^61 - 
 7221890145399013484917529517648*q^48*v^61 - 85207423465923124299483215424*
  q^49*v^61 - 601765171738043287106948736*q^50*v^61 - 
 2350069864465108150205040*q^51*v^61 - 4508639549726819439168*q^52*v^61 - 
 3507967527054990432*q^53*v^61 - 772851805807200*q^54*v^61 - 
 18966598560*q^55*v^61 - 19484147940908670169957476428424990242688*q^34*
  v^62 - 69661238471324062655307134196519896262288*q^35*v^62 - 
 107451828255411991089598319581175351283456*q^36*v^62 - 
 94673680277240360518589344752568819469616*q^37*v^62 - 
 53179284690358570491206867956568665913520*q^38*v^62 - 
 20131557732230106743878481513779132327488*q^39*v^62 - 
 5295589521975314810672316541027139626896*q^40*v^62 - 
 983978833031288710055876805846964153104*q^41*v^62 - 
 130061403078699273325013422941202436208*q^42*v^62 - 
 12228125840449907704198700487477111024*q^43*v^62 - 
 812638909764563897701112221175634720*q^44*v^62 - 
 37707436936639753919585462633908224*q^45*v^62 - 
 1198898779889657750137648610913216*q^46*v^62 - 
 25435375265296228594747827142608*q^47*v^62 - 347180530210158605279024160624*
  q^48*v^62 - 2899700824052530110113055600*q^49*v^62 - 
 13811811864107564536359696*q^50*v^62 - 33846032991962456859984*q^51*v^62 - 
 36306742278119395872*q^52*v^62 - 12820287433118112*q^53*v^62 - 
 787113840240*q^54*v^62 - 21457851363271111307241990636130156072704*q^33*
  v^63 - 81727849728407947723953425878996231286208*q^34*v^63 - 
 134549918159642167381479161400959923831728*q^35*v^63 - 
 126802749512646971230533754573256930813440*q^36*v^63 - 
 76375102831863505785544933286111087621728*q^37*v^63 - 
 31091488062966040554315760113213322279136*q^38*v^63 - 
 8824155257705762895233586905627438488528*q^39*v^63 - 
 1775877802325513873244358751768182595824*q^40*v^63 - 
 255389369569672700087850082566885455184*q^41*v^63 - 
 26263477329162481364835485640746477536*q^42*v^63 - 
 1921244513296744041162692214122821312*q^43*v^63 - 
 98884986044619199554917409739189808*q^44*v^63 - 
 3520317852909091382481774716065584*q^45*v^63 - 
 84611791272629937232894385385712*q^46*v^63 - 1328221463906640868115065386752*
  q^47*v^63 - 13014275197689522489689310832*q^48*v^63 - 
 74741219013622809957690400*q^49*v^63 - 229839539675890191964768*q^50*v^63 - 
 329725768248678070400*q^51*v^63 - 175005334605482560*q^52*v^63 - 
 21511901862080*q^53*v^63 - 129024480*q^54*v^63 - 
 22806839383317185597236254335689712457357*q^32*v^64 - 
 92510554854769444478053270763829498882288*q^33*v^64 - 
 162486760283025541178652651796821067646808*q^34*v^64 - 
 163706228313610397822982179482957435219152*q^35*v^64 - 
 105660801640058460394118134223063823100608*q^36*v^64 - 
 46217818169499176413854227705229975020304*q^37*v^64 - 
 14138770166961492294523484912371648944744*q^38*v^64 - 
 3078271723523344112076370266561175909680*q^39*v^64 - 
 480953794782430552908349317403480410552*q^40*v^64 - 
 54005557864779168637713725187298309104*q^41*v^64 - 
 4339540959885443839242957859682561232*q^42*v^64 - 
 247103760106784235844158854327286816*q^43*v^64 - 
 9817834230390985673887611011838144*q^44*v^64 - 
 266234597825746182538651907585088*q^45*v^64 - 
 4780702459681927798896929091048*q^46*v^64 - 54557523565085807254674896592*
  q^47*v^64 - 373964035647361321558365282*q^48*v^64 - 
 1421378039447662050967104*q^49*v^64 - 2659709801343526438680*q^50*v^64 - 
 2021517596046702048*q^51*v^64 - 435462446249160*q^52*v^64 - 
 10450982880*q^53*v^64 - 23389310652875914992681543951699517223856*q^31*
  v^65 - 101012845022266168765186856932005125240976*q^32*v^65 - 
 189217808878850945133558317459517339870768*q^33*v^65 - 
 203707587884300824633500222350074261241280*q^34*v^65 - 
 140806436249549319390974411083904769474624*q^35*v^65 - 
 66130632047417639600859178665696615998592*q^36*v^65 - 
 21786245878279583721115002797096990858400*q^37*v^65 - 
 5125729620549893114030773777548408843072*q^38*v^65 - 
 868921195645421062733526451117011083184*q^39*v^65 - 
 106365221081506785477673043440580907744*q^40*v^65 - 
 9369685135865153042128895177962226928*q^41*v^65 - 
 588841109775545067381881964108635520*q^42*v^65 - 
 26032366293674745750870875568492864*q^43*v^65 - 
 793437493883225686318295543929632*q^44*v^65 - 
 16218029427202985584993198132224*q^45*v^65 - 214163142900679011752645550096*
  q^46*v^65 - 1736376066653403652083697584*q^47*v^65 - 
 8050541866304888437371552*q^48*v^65 - 19243403662561952332704*q^49*v^65 - 
 20165858242870769952*q^50*v^65 - 6962517478552800*q^51*v^65 - 
 418039315200*q^52*v^65 - 23138090991549698279921445025114994406936*q^30*
  v^66 - 106373559374255056616804557012070973543408*q^31*v^66 - 
 212445052382665082600763061574906902083328*q^32*v^66 - 
 244292349700079871126440469482632808052368*q^33*v^66 - 
 180741627172518780130098518533671420420272*q^34*v^66 - 
 91081289855701086195346862167115275373232*q^35*v^66 - 
 32286704944222451414482927356567632179616*q^36*v^66 - 
 8200342584909054815547490821898813445264*q^37*v^66 - 
 1506422029727495223740141524365115857984*q^38*v^66 - 
 200722630459652011000792012800426638928*q^39*v^66 - 
 19348415824891233459969121585779852544*q^40*v^66 - 
 1338997447132611803391705567623148336*q^41*v^66 - 
 65684814870973658083109308023118336*q^42*v^66 - 
 2242303097532152791575959329377056*q^43*v^66 - 
 51938568683115985514151201570496*q^44*v^66 - 788965960214996432707081793168*
  q^45*v^66 - 7505681352077762748699060192*q^46*v^66 - 
 41963983726040251657189264*q^47*v^66 - 125888054862602437116288*q^48*v^66 - 
 176438278280456372128*q^49*v^66 - 91566811589978672*q^50*v^66 - 
 11007103887520*q^51*v^66 - 64512240*q^52*v^66 - 
 22073100934053570350592828915231182337168*q^29*v^67 - 
 108007782340735300216676941169313980880000*q^30*v^67 - 
 229926282626528198007451001337508180690512*q^31*v^67 - 
 282302428018094619739552900965080658128640*q^32*v^67 - 
 223453906587303471245829259149952170800112*q^33*v^67 - 
 120748900388631967827152117014070323713840*q^34*v^67 - 
 46021377665408143324042494396122863371072*q^35*v^67 - 
 12606462104369027720050152707647344292512*q^36*v^67 - 
 2506674118488617947623993626092144672272*q^37*v^67 - 
 363052586699264423973547850209861888992*q^38*v^67 - 
 38229704756016426003017714481339214896*q^39*v^67 - 
 2907291704193730966298908596592625856*q^40*v^67 - 
 157841820070882238419768188535337856*q^41*v^67 - 
 6015595890479659550425479000251568*q^42*v^67 - 
 157252802778206342870074687296144*q^43*v^67 - 
 2733129155024909533661817205440*q^44*v^67 - 30289521120457764078295370112*
  q^45*v^67 - 202153614017431064400378432*q^46*v^67 - 
 749638943077742926646544*q^47*v^67 - 1370517615680082647712*q^48*v^67 - 
 1018553351555442576*q^49*v^67 - 214565279872320*q^50*v^67 - 
 5031954720*q^51*v^67 - 20299006492534315190774613744869222267868*q^28*v^68 - 
 105710152259048151265002003604867488899232*q^29*v^68 - 
 239822259414835466610668772210098369841696*q^30*v^68 - 
 314302877832434934236114071038431629496544*q^31*v^68 - 
 266050892235046176336879306276033763702320*q^32*v^68 - 
 154079526694427110784271288788655672118800*q^33*v^68 - 
 63095693392740920339585118013137476879832*q^34*v^68 - 
 18624368762594409460878342117823448881296*q^35*v^68 - 
 4004176391137950590635403294822382266136*q^36*v^68 - 
 629566348086438763457271751239851356368*q^37*v^68 - 
 72304536425546534320810506395222517504*q^38*v^68 - 
 6030625665218162281704036346909690944*q^39*v^68 - 
 361496039941790599589189519260496280*q^40*v^68 - 
 15335238615208426440652751406431088*q^41*v^68 - 
 450705431005197135619039056770328*q^42*v^68 - 
 8919194536297849126279409766912*q^43*v^68 - 114402306891829090602274205232*
  q^44*v^68 - 903276235852260474015059280*q^45*v^68 - 
 4086435739569732691600488*q^46*v^68 - 9544210158165774579024*q^47*v^68 - 
 9780049065511825488*q^48*v^68 - 3302074220370480*q^49*v^68 - 
 193730256720*q^50*v^68 - 17988362629699791801719850089111605715504*q^27*
  v^69 - 99695733985990088273198195269185227835248*q^28*v^69 - 
 241009497194392704313081593795550239907024*q^29*v^69 - 
 337071882374937571667314313369255300763872*q^30*v^69 - 
 305018811190074549412000513024872631346624*q^31*v^69 - 
 189225721248160191370284960391415243821840*q^32*v^69 - 
 83203020582803051676020744376111045689232*q^33*v^69 - 
 26443811911478300164657512381680753794752*q^34*v^69 - 
 6141232291471659481205845440880857477072*q^35*v^69 - 
 1046927108490602484749048904183492726192*q^36*v^69 - 
 130946025335084784378992007161019557360*q^37*v^69 - 
 11956765828127184640908175557190068624*q^38*v^69 - 
 789581275446065450630868504869633264*q^39*v^69 - 
 37180424785543225134437305602141584*q^40*v^69 - 
 1224299582160365496961278552559760*q^41*v^69 - 
 27463219257637115019564710677152*q^42*v^69 - 405305153448300633700307803456*
  q^43*v^69 - 3755599518478711349505906192*q^44*v^69 - 
 20491093598398637520568896*q^45*v^69 - 60068317903866339967648*q^46*v^69 - 
 82325010594179635136*q^47*v^69 - 41779748542624000*q^48*v^69 - 
 4907311666400*q^49*v^69 - 28048800*q^50*v^69 - 
 15353986100742850878591484034574899622072*q^26*v^70 - 
 90567534177298292977072300685622569829888*q^27*v^70 - 
 233286386703439986594567810932710214940432*q^28*v^70 - 
 348122304974126831998589390573688890894544*q^29*v^70 - 
 336663551223134059920307957989754584092544*q^30*v^70 - 
 223634865212167955849073084176329505067024*q^31*v^70 - 
 105525603539465341922122609031363118258624*q^32*v^70 - 
 36085481059871277455330517849420433393584*q^33*v^70 - 
 9044231125674406790327144162336677738848*q^34*v^70 - 
 1669863468958644595385737024605071776992*q^35*v^70 - 
 227150881315607703248525415781502920704*q^36*v^70 - 
 22668972807754465024829576013014251392*q^37*v^70 - 
 1645737621642465402811817607520478880*q^38*v^70 - 
 85802033950131361393771634147013936*q^39*v^70 - 
 3155356058553738998729194703304720*q^40*v^70 - 
 79903375913550067579459514487696*q^41*v^70 - 1349573288853497424000496596528*
  q^42*v^70 - 14570645260846935514611778320*q^43*v^70 - 
 94913653227623854823713008*q^44*v^70 - 343961161231973929615776*q^45*v^70 - 
 614941021409394250224*q^46*v^70 - 446902619893036512*q^47*v^70 - 
 91983269080560*q^48*v^70 - 2103660000*q^49*v^70 - 
 12616674558164318085856126155129405745776*q^25*v^71 - 
 79217283538078142372746726284862495650048*q^26*v^71 - 
 217421211260615016398613323173052201695680*q^27*v^71 - 
 346140843711686976439959765163259373929856*q^28*v^71 - 
 357666883362068139516020255876499857169264*q^29*v^71 - 
 254306600627328674166083910248616362409600*q^30*v^71 - 
 128712450975295627761856281865068749848032*q^31*v^71 - 
 47326362766198973505354567255765152736720*q^32*v^71 - 
 12790640810251411329708505893956962471056*q^33*v^71 - 
 2555079514475033432669888701076335674336*q^34*v^71 - 
 377525073652170347759348467625667494784*q^35*v^71 - 
 41113422217342723098968306182186602480*q^36*v^71 - 
 3275115060425331326294333567743950912*q^37*v^71 - 
 188605312911675061518779867814489600*q^38*v^71 - 
 7723169745851556943893209706783072*q^39*v^71 - 
 219954521695554111930281931937488*q^40*v^71 - 
 4231072882154255939010119854752*q^41*v^71 - 52881199523066552070615252720*
  q^42*v^71 - 407581969796967619410273792*q^43*v^71 - 
 1802149110733508291105568*q^44*v^71 - 4116169175826264687312*q^45*v^71 - 
 4124443158281190336*q^46*v^71 - 1360515557008608*q^47*v^71 - 
 77835420000*q^48*v^71 - 9975048902126146413664053116261033111334*q^24*v^72 - 
 66681991961433000084865345394250510960144*q^25*v^72 - 
 195027528462426695647834912261330710364720*q^26*v^72 - 
 331239359036914713807924139009754342002864*q^27*v^72 - 
 365646806378360112605530965161713921183584*q^28*v^72 - 
 278196812296118070601293594403828302699104*q^29*v^72 - 
 150964748528943715111580548669591741798024*q^30*v^72 - 
 59650789175990670375183760253496497753488*q^31*v^72 - 
 17371285394161146872952403509071080460264*q^32*v^72 - 
 3750931075438878803484385535738862077008*q^33*v^72 - 
 601286846982328285589715984831040793480*q^34*v^72 - 
 71353409669531375594645492973526223744*q^35*v^72 - 
 6225887539044161583091510207960242936*q^36*v^72 - 
 395153505783745534085502499980617152*q^37*v^72 - 
 17968413542025365351523533150759104*q^38*v^72 - 
 573543320906222522489352177665488*q^39*v^72 - 
 12509464665776539500700310115080*q^40*v^72 - 179932736675966953456157297728*
  q^41*v^72 - 1627827681151884953625530544*q^42*v^72 - 
 8681446703730673760644048*q^43*v^72 - 24888442803244925635216*q^44*v^72 - 
 33353817590940085744*q^45*v^72 - 16536331457409536*q^46*v^72 - 
 1893827768560*q^47*v^72 - 10518300*q^48*v^72 - 
 7583146654939617347572718053202791064400*q^23*v^73 - 
 53988200549466625481713123501639100017440*q^24*v^73 - 
 168294591300761641120221831598435544100768*q^25*v^73 - 
 304953114322728632168946362544962175526848*q^26*v^73 - 
 359593958255902892047680240189019410241680*q^27*v^73 - 
 292699670832689472035536333843408125930336*q^28*v^73 - 
 170236944987739251212811934327891883063088*q^29*v^73 - 
 72249569793271334537908874990825656586400*q^30*v^73 - 
 22656274207397551827254016664723683632448*q^31*v^73 - 
 5283480628996094819972165220127819223328*q^32*v^73 - 
 917907813473022548236806946696831994304*q^33*v^73 - 
 118536020447479898583898115594067121488*q^34*v^73 - 
 11310126038222895913719847961720557872*q^35*v^73 - 
 789563095249007372552206126106938992*q^36*v^73 - 
 39768060356581791254547919709708832*q^37*v^73 - 
 1418167461129080315154911204333040*q^38*v^73 - 
 34929050864057822732804354042880*q^39*v^73 - 575130572006695398898083318672*
  q^40*v^73 - 6063592929067415248594287408*q^41*v^73 - 
 38612608894092453286388400*q^42*v^73 - 136853648282906558253936*q^43*v^73 - 
 239239306486037978112*q^44*v^73 - 169837800943067808*q^45*v^73 - 
 34080157413120*q^46*v^73 - 757317600*q^47*v^73 - 
 5538930733452599462124904448892546127944*q^22*v^74 - 
 42016243654078873129152648464716505576544*q^23*v^74 - 
 139634964383167479160295518558693280538000*q^24*v^74 - 
 269982007570774606038158105758732363183728*q^25*v^74 - 
 340075395820546049845133145938366196802896*q^26*v^74 - 
 296105749148993901540800587112988900127584*q^27*v^74 - 
 184530327859558348434249198527265810947856*q^28*v^74 - 
 84082632925845003530076512846174619536448*q^29*v^74 - 
 28375441565573004277613535023641613572368*q^30*v^74 - 
 7141104083658271358973628796505120597696*q^31*v^74 - 
 1343249378789214820022315451578900122464*q^32*v^74 - 
 188536652149360230452373133372542531888*q^33*v^74 - 
 19641973477085740667507925396069580080*q^34*v^74 - 
 1505370353301953986035456159152752512*q^35*v^74 - 
 83787522482319192634176564599401200*q^36*v^74 - 
 3328394910554098012244329341101664*q^37*v^74 - 
 92227265452518223290519953844000*q^38*v^74 - 1729984662355078420107190646832*
  q^39*v^74 - 21118466506640637491260619376*q^40*v^74 - 
 159141241464694402588022064*q^41*v^74 - 688224500648868691860816*q^42*v^74 - 
 1537008175663156561824*q^43*v^74 - 1504283639284824864*q^44*v^74 - 
 483699178047696*q^45*v^74 - 26884774800*q^46*v^74 - 
 3883959127182038513241738296862470349744*q^21*v^75 - 
 31408714380526426395499603763956656076944*q^22*v^75 - 
 111327807839260953335263568868903163519760*q^23*v^75 - 
 229734739147677211039612147064996075893152*q^24*v^75 - 
 309150253271547718166495801845781445960960*q^25*v^75 - 
 287927045529829150030746113544760460018480*q^26*v^75 - 
 192224799349984467808928982881342077310256*q^27*v^75 - 
 94006180777049722698266239088087099514128*q^28*v^75 - 
 34123775369598501049717381285923296575632*q^29*v^75 - 
 9261362257451164872705659566233122609408*q^30*v^75 - 
 1884494925045432975804566420841156220704*q^31*v^75 - 
 287168569075900570160794800461876894608*q^32*v^75 - 
 32620644929157345332800060887972308448*q^33*v^75 - 
 2739910148989533071382949374454560400*q^34*v^75 - 
 168160125371698675707462852023982672*q^35*v^75 - 
 7421062352034582920310426405017168*q^36*v^75 - 
 230550790769299577056776277095216*q^37*v^75 - 
 4904921514274396489853924841632*q^38*v^75 - 68923913236492504803868189696*
  q^39*v^75 - 609732724825588981413260080*q^40*v^75 - 
 3180715128658440022537632*q^41*v^75 - 8915940680905241787504*q^42*v^75 - 
 11669510732941121888*q^43*v^75 - 5638702680632320*q^44*v^75 - 
 627277258400*q^45*v^75 - 3365856*q^46*v^75 - 
 2611973852566943232202004994380118083268*q^20*v^76 - 
 22533923335259303671600769327139730119696*q^21*v^76 - 
 85230407313699526397836485262078913614968*q^22*v^76 - 
 187782198746061375653898239540936280943200*q^23*v^76 - 
 270013797503204939050221275950819590586872*q^24*v^76 - 
 269004972402642031833423039444855313758672*q^25*v^76 - 
 192374881806713140478599333631768987025624*q^26*v^76 - 
 100946719033503802181717270906752873750320*q^27*v^76 - 
 39398109633916774358918600317952180728248*q^28*v^76 - 
 11524715217987180315430528946484652004016*q^29*v^76 - 
 2534755185727711559346609819547835576496*q^30*v^76 - 
 418928727364637247449370524582676762384*q^31*v^76 - 
 51821120192093796602666436653629800048*q^32*v^76 - 
 4762581500034162792380518835073697104*q^33*v^76 - 
 321673119858640798246102349920405776*q^34*v^76 - 
 15731216219162749044040460708274096*q^35*v^76 - 
 546223126982057339478603901409712*q^36*v^76 - 
 13126895267366254102454360020032*q^37*v^76 - 211210500345464727847526990568*
  q^38*v^76 - 2177827440054054756546156576*q^39*v^76 - 
 13566261632669789306908416*q^40*v^76 - 47013255870434807435136*q^41*v^76 - 
 80258053198617972912*q^42*v^76 - 55518727389205536*q^43*v^76 - 
 10818915237000*q^44*v^76 - 232244064*q^45*v^76 - 
 1682723900260795635961379544395799721872*q^19*v^77 - 
 15500997491719459917068081233575874936896*q^20*v^77 - 
 62605975252163318614667859144085661195328*q^21*v^77 - 
 147341257548849089442094886197499907296160*q^22*v^77 - 
 226454591346657095209569556682156661224208*q^23*v^77 - 
 241369693336786989536514358516517110065168*q^24*v^77 - 
 184896590693423464205104755967978851599088*q^25*v^77 - 
 104087300953061342463238839839565575030640*q^26*v^77 - 
 43663688604842957172857316498039907563120*q^27*v^77 - 
 13759205822706431275683053629961197469712*q^28*v^77 - 
 3268757080364440305418812061668575852688*q^29*v^77 - 
 585399664039578293974511699630538679440*q^30*v^77 - 
 78763349057434722222628173625838333232*q^31*v^77 - 
 7908881847264148900367065483851974784*q^32*v^77 - 
 586781723008719752016223297055798448*q^33*v^77 - 
 31727127613809438386860233678406848*q^34*v^77 - 
 1227685467592185060600483431228688*q^35*v^77 - 
 33204560361049080941588913715488*q^36*v^77 - 608798820693721964575236080496*
  q^37*v^77 - 7269779917978855170894533040*q^38*v^77 - 
 53594814935240746810816800*q^39*v^77 - 226622774494116186672192*q^40*v^77 - 
 494192262526528048128*q^41*v^77 - 471201733684068960*q^42*v^77 - 
 147097670330208*q^43*v^77 - 7896298176*q^44*v^77 - 
 1037115944210505006996664712357935236520*q^18*v^78 - 
 10212512648720134023157480899078817015856*q^19*v^78 - 
 44081849620880267639038673104764946976672*q^20*v^78 - 
 110890925275264744167801918404163025912448*q^21*v^78 - 
 182252172968851228481895198490859030055120*q^22*v^78 - 
 207882892695567001403780722449880408195232*q^23*v^78 - 
 170595104385149512152869195788600573621088*q^24*v^78 - 
 103022434094788211571397127014137512405728*q^25*v^78 - 
 46440014062370168607642536347653976593984*q^26*v^78 - 
 15758156146944773871149709580109306527552*q^27*v^78 - 
 4041268090288867434317560755479292369376*q^28*v^78 - 
 783611723271899747105913186965242691984*q^29*v^78 - 
 114556639521703386718953892202892408976*q^30*v^78 - 
 12551197401807331655153204603195020352*q^31*v^78 - 
 1021185117708883972731092408971595360*q^32*v^78 - 
 60918231484248715049697082775726448*q^33*v^78 - 
 2619962140315805986233561172056224*q^34*v^78 - 
 79478717097100157515302571814544*q^35*v^78 - 1653265267687297153600367900608*
  q^36*v^78 - 22730155508297473787958985616*q^37*v^78 - 
 196746017495675076459668464*q^38*v^78 - 1003531954206272923295792*q^39*
  v^78 - 2746475153602111089696*q^40*v^78 - 3501232930052854080*q^41*v^78 - 
 1641942734455472*q^42*v^78 - 176352094672*q^43*v^78 - 906192*q^44*v^78 - 
 610561843902909723126659418391304359536*q^17*v^79 - 
 6435555844991564962831462485862884365712*q^18*v^79 - 
 29720142882361868981347332033273512639856*q^19*v^79 - 
 79978395025413685534115555491504741118688*q^20*v^79 - 
 140647405329972181220514068196640470780384*q^21*v^79 - 
 171750603321846520669649619590740229433264*q^22*v^79 - 
 151023199854372454865792061469057504823808*q^23*v^79 - 
 97841806735708939420682115143981595037920*q^24*v^79 - 
 47387739541999682096500377222677725324752*q^25*v^79 - 
 17309496548651680633510452749731086230352*q^26*v^79 - 
 4789636018267408027862887965256975850784*q^27*v^79 - 
 1004828304985886391352562248358711910624*q^28*v^79 - 
 159459253552469690884197315094925533728*q^29*v^79 - 
 19039749946527789002000222598902698944*q^30*v^79 - 
 1696170904876270430186908774074774240*q^31*v^79 - 
 111418758770664841173619576206245856*q^32*v^79 - 
 5312933340743120429502661249286064*q^33*v^79 - 
 180212352622016651275782513126000*q^34*v^79 - 
 4235959175039180777086925682960*q^35*v^79 - 66701520201147505406063053200*
  q^36*v^79 - 673041521708857250504937648*q^37*v^79 - 
 4099523865580183154753232*q^38*v^79 - 13869318499913372364432*q^39*v^79 - 
 23055911377426506720*q^40*v^79 - 15473356685674464*q^41*v^79 - 
 2909943763584*q^42*v^79 - 59808672*q^43*v^79 - 
 342696559550665885858752485349661448217*q^16*v^80 - 
 3873000513995813609375400311478122599824*q^17*v^80 - 
 19161521409700356266758506723018101960328*q^18*v^80 - 
 55219163194612739671070239819750592060256*q^19*v^80 - 
 103985630549062812263758567783487308898088*q^20*v^80 - 
 136020665242065112714755134357689591045056*q^21*v^80 - 
 128204614267487564922260845582335562874712*q^22*v^80 - 
 89119491922493865333237996853570439016096*q^23*v^80 - 
 46375386042585906278370713857400361309432*q^24*v^80 - 
 18231533419671751751052843728994777728832*q^25*v^80 - 
 5440959205653718778009113847240127269064*q^26*v^80 - 
 1234268807738384324422111965468354987072*q^27*v^80 - 
 212444597788217004347360723391236255184*q^28*v^80 - 
 27614024505059977720053860347009173648*q^29*v^80 - 
 2689793365158789702187629238612640424*q^30*v^80 - 
 194214835444522237342263434335789200*q^31*v^80 - 
 10244995860334822713081163736317626*q^32*v^80 - 
 387452280191149340011517470325568*q^33*v^80 - 
 10253486625247314416113250020056*q^34*v^80 - 184036037971213293460669000320*
  q^35*v^80 - 2150931430647555792218451600*q^36*v^80 - 
 15506314459633614939157248*q^37*v^80 - 64005439492543879775976*q^38*v^80 - 
 135883495147454153760*q^39*v^80 - 125648456193467880*q^40*v^80 - 
 37834542314448*q^41*v^80 - 1943781840*q^42*v^80 - 
 182977631594970791217976466681242553568*q^15*v^81 - 
 2221861961060418168565830114652180787168*q^16*v^81 - 
 11796018005592822367518933521569276932224*q^17*v^81 - 
 36450188791478011088084639752027595090144*q^18*v^81 - 
 73577500831791218867657347257706135373600*q^19*v^81 - 
 103173137844202705440312048707442409013760*q^20*v^81 - 
 104290289614410964386216166904338146117760*q^21*v^81 - 
 77809889856658687297974609316670611316944*q^22*v^81 - 
 43508102359211020956884713433861556739200*q^23*v^81 - 
 18407114060286319854211798767513353765824*q^24*v^81 - 
 5923102105154968372677285251181634465264*q^25*v^81 - 
 1452163534950989974239246717800345098992*q^26*v^81 - 
 270906078551542486414941142946572882800*q^27*v^81 - 
 38296080986192994636625015985541861360*q^28*v^81 - 
 4073572577491253394333675778796544080*q^29*v^81 - 
 322783530406075764812258444027085808*q^30*v^81 - 
 18797589083646595411472415530045920*q^31*v^81 - 
 790553389653492567533363118076320*q^32*v^81 - 
 23475699671332838951557512718144*q^33*v^81 - 478199769056403889680225061664*
  q^34*v^81 - 6436359351278438361774690656*q^35*v^81 - 
 54483356229397327423102672*q^36*v^81 - 271264093073917301855376*q^37*v^81 - 
 722596584490398297920*q^38*v^81 - 892977149193822464*q^39*v^81 - 
 403696451390624*q^40*v^81 - 41472433568*q^41*v^81 - 201376*q^42*v^81 - 
 92688152895137045234303313957851225184*q^14*v^82 - 
 1212369781351003945251246993878225944800*q^15*v^82 - 
 6921146671182755496610510916365627054128*q^16*v^82 - 
 22969550098852859621541163006428081033024*q^17*v^82 - 
 49763568988810703448045251847581662746336*q^18*v^82 - 
 74876254679260793136774051633011875951872*q^19*v^82 - 
 81228107176075161059179534294645332518640*q^20*v^82 - 
 65076344853017265285228948628099178431200*q^21*v^82 - 
 39110053352090669144297349997295669900208*q^22*v^82 - 
 17807502679937890733184431477903168832912*q^23*v^82 - 
 6177427457114749103231220615780597892032*q^24*v^82 - 
 1636229569962290854034955070331436333552*q^25*v^82 - 
 330640010018040538883015998513793618496*q^26*v^82 - 
 50789679008861133034574125129774143408*q^27*v^82 - 
 5893025035858302674678684347620324480*q^28*v^82 - 
 511694791323645427691969160365562432*q^29*v^82 - 
 32836003490812875254620415076702240*q^30*v^82 - 
 1532025496119435640852701538403376*q^31*v^82 - 
 50893360063917893650565172854352*q^32*v^82 - 1171908657290939096801940121056*
  q^33*v^82 - 18070232087418306481626403296*q^34*v^82 - 
 178339188063793055336776944*q^35*v^82 - 1060304991491653852942368*q^36*
  v^82 - 3490766389085366316240*q^37*v^82 - 5622936704832527232*q^38*v^82 - 
 3635492724718560*q^39*v^82 - 653453322144*q^40*v^82 - 12686688*q^41*v^82 - 
 44398003219823222574403172955789303360*q^13*v^83 - 
 627539360104047200933299259608886620080*q^14*v^83 - 
 3861970949048212535848099413132531788784*q^15*v^83 - 
 13793369866834998087658503018299816429568*q^16*v^83 - 
 32124410592464025131433029502421168511280*q^17*v^83 - 
 51929640135412763749545634709710535049744*q^18*v^83 - 
 60515394777427546767753670279263654025536*q^19*v^83 - 
 52094879790025802467272079588294204546704*q^20*v^83 - 
 33664427595537409849310314425546720448176*q^21*v^83 - 
 16499384789356104981139744554461378257008*q^22*v^83 - 
 6170234963599362116269819615108189731744*q^23*v^83 - 
 1765232763619100915069627039810176690608*q^24*v^83 - 
 386203228681574535050184378912105694704*q^25*v^83 - 
 64418211018759330399922403880400479360*q^26*v^83 - 
 8144826951631792028500619066604482208*q^27*v^83 - 
 773964862827907046256407932530470016*q^28*v^83 - 
 54635155374516146803166566474482336*q^29*v^83 - 
 2821828755316199505651028476214752*q^30*v^83 - 
 104574057430198701681889490162112*q^31*v^83 - 
 2712284446259144598245600946144*q^32*v^83 - 47686062313938902909309589264*
  q^33*v^83 - 545218348071873205645048896*q^34*v^83 - 
 3836650850921371913720304*q^35*v^83 - 15408153425946381611760*q^36*v^83 - 
 31683588594523941408*q^37*v^83 - 28204968330311808*q^38*v^83 - 
 8109932401920*q^39*v^83 - 393287328*q^40*v^83 - 
 20029215506163133063585801026544715736*q^12*v^84 - 
 307127035926483345263386072908007766640*q^13*v^84 - 
 2043984511653146022418920919773335459376*q^14*v^84 - 
 7876184635242544643584375866356638054816*q^15*v^84 - 
 19758355871913276228902089601683811881312*q^16*v^84 - 
 34368138075994915813143787285481106100848*q^17*v^84 - 
 43073967261428766886136558307279707279256*q^18*v^84 - 
 39878679202289260286102228007354335611824*q^19*v^84 - 
 27726343052671534474452644911589985032872*q^20*v^84 - 
 14632783139655926618410843482554229067392*q^21*v^84 - 
 5899889530061636945097012297370990253096*q^22*v^84 - 
 1822895582237803483205824126696191198240*q^23*v^84 - 
 431649483934828650635903496241029746328*q^24*v^84 - 
 78134461849604392716844143261050983648*q^25*v^84 - 
 10756101291967491073869123729872311576*q^26*v^84 - 
 1117264334440136421308702375830129840*q^27*v^84 - 
 86627457284123512280992397589641360*q^28*v^84 - 
 4943114536965792285791929433866992*q^29*v^84 - 
 203840946182022065757974315160304*q^30*v^84 - 
 5935532660858032087590356287664*q^31*v^84 - 118479370445963569126169359680*
  q^32*v^84 - 1560391277551815249858812048*q^33*v^84 - 
 12893994715655384751302120*q^34*v^84 - 62451990470212402799264*q^35*v^84 - 
 161069119608002876360*q^36*v^84 - 191492681446246128*q^37*v^84 - 
 82582572751776*q^38*v^84 - 7999519136*q^39*v^84 - 35960*q^40*v^84 - 
 8467402259635150321038270087475875360*q^11*v^85 - 
 141553528897504129567319477432837195712*q^12*v^85 - 
 1022764829199346170343366451891020394064*q^13*v^85 - 
 4265292199781827202525726665912339039152*q^14*v^85 - 
 11554011802503368096981170741667818596816*q^15*v^85 - 
 21667771169549226079769030857201215187824*q^16*v^85 - 
 29251187700968650633360612232714564905344*q^17*v^85 - 
 29158708619793909273942495444740147280672*q^18*v^85 - 
 21830295471716374300367098236249936984288*q^19*v^85 - 
 12412887428361630220143766250428666924992*q^20*v^85 - 
 5397606275257223557939098142373675865888*q^21*v^85 - 
 1801184768424604655595864266140304232000*q^22*v^85 - 
 461529127968868044682018024478794100688*q^23*v^85 - 
 90622573428710190910335493927873417968*q^24*v^85 - 
 13573080672546889326424591316713628160*q^25*v^85 - 
 1539578495902224433003639791525392976*q^26*v^85 - 
 130936286828470563979655091269820384*q^27*v^85 - 
 8239865653217007547413781596947904*q^28*v^85 - 
 377233572912185819150535371355312*q^29*v^85 - 
 12295461616320305787904097664816*q^30*v^85 - 277568622693449969085819720768*
  q^31*v^85 - 4189249420001569607599920288*q^32*v^85 - 
 40365421172892697006333488*q^33*v^85 - 233447727012970679118816*q^34*v^85 - 
 743855559118106769456*q^35*v^85 - 1151922831231601968*q^36*v^85 - 
 709697122872672*q^37*v^85 - 120119557920*q^38*v^85 - 2157600*q^39*v^85 - 
 3333411553264378950372342886683519840*q^10*v^86 - 
 61132940861485854094411630066306110720*q^11*v^86 - 
 481907592771890218618660343510950473984*q^12*v^86 - 
 2183583208692158851398758729302480400400*q^13*v^86 - 
 6406957768107346393718701641002730881616*q^14*v^86 - 
 12986049074259496172661385719623070548160*q^15*v^86 - 
 18919686471554136508266504819779371674096*q^16*v^86 - 
 20336829632422106536724499256680257465712*q^17*v^86 - 
 16413345682180891819512828151759631331072*q^18*v^86 - 
 10063078649096539431813529901857871333472*q^19*v^86 - 
 4721564749428093384198389900413319065272*q^20*v^86 - 
 1702081991495622444441354862956841571472*q^21*v^86 - 
 471931221878435588269288445755699674048*q^22*v^86 - 
 100488271383731136451538186115564318384*q^23*v^86 - 
 16366026179162974955326797344261736048*q^24*v^86 - 
 2025428927929292882903726564221265040*q^25*v^86 - 
 188719304003314640715993982762360176*q^26*v^86 - 
 13076822077731746764820588824564704*q^27*v^86 - 
 663272270834781867531454615750080*q^28*v^86 - 
 24133704880516464806370342736176*q^29*v^86 - 613999276896575577557435512368*
  q^30*v^86 - 10570449514742994609560592528*q^31*v^86 - 
 118020748880616030185996160*q^32*v^86 - 807858776618493997653552*q^33*v^86 - 
 3139186146300188209872*q^34*v^86 - 6201613334379280656*q^35*v^86 - 
 5254804454977296*q^36*v^86 - 1420569696384*q^37*v^86 - 63649200*q^38*v^86 - 
 1212271131009829468507813951339420800*q^9*v^87 - 
 24583467684706375656955487351668028928*q^10*v^87 - 
 212749667465476886767305674761664778912*q^11*v^87 - 
 1052554224180319491474671762510841180240*q^12*v^87 - 
 3358284172682328028941505089486769087040*q^13*v^87 - 
 7379491024601471101874891240692106857536*q^14*v^87 - 
 11631253440957572313292104041790678329616*q^15*v^87 - 
 13507124065854131727100427560541479826576*q^16*v^87 - 
 11768670623619885809871475397044012399920*q^17*v^87 - 
 7788326953351530014444685155445495403248*q^18*v^87 - 
 3945877646054892318026893399948329228768*q^19*v^87 - 
 1537314516672657920755615080353344956848*q^20*v^87 - 
 461300061238171249309965295159581242880*q^21*v^87 - 
 106504049141761522704852472665903135008*q^22*v^87 - 
 18854104344419972147475544998610783184*q^23*v^87 - 
 2544065266289893456768953884747637856*q^24*v^87 - 
 259432911615073687823412363350229136*q^25*v^87 - 
 19766463896325641835456572893261120*q^26*v^87 - 
 1108696157548139295453910096517312*q^27*v^87 - 
 44925104354907466351104868207056*q^28*v^87 - 1284029606092790113145122480864*
  q^29*v^87 - 25109905940463313956339361216*q^30*v^87 - 
 323043345427096318969237552*q^31*v^87 - 2596876359406200530030032*q^32*
  v^87 - 12167639981066945689232*q^33*v^87 - 30131198491286744784*q^34*v^87 - 
 34058871240400432*q^35*v^87 - 13786062143008*q^36*v^87 - 
 1231459840*q^37*v^87 - 4960*q^38*v^87 - 403067737530266627446132148621424000*
  q^8*v^88 - 9131154657040102531595585689709288640*q^9*v^88 - 
 87447002842629799190221310774965421496*q^10*v^88 - 
 475335342334481918781488043759263614080*q^11*v^88 - 
 1657296662896957899767130198451224994848*q^12*v^88 - 
 3963516051482196186765628053056725393536*q^13*v^88 - 
 6779145625113270458761468224816703785144*q^14*v^88 - 
 8525533991919862538403847609326404887584*q^15*v^88 - 
 8034220818693982904420518924168822502868*q^16*v^88 - 
 5747155756171557889777642662834695265888*q^17*v^88 - 
 3147292430115690862550999535889532394120*q^18*v^88 - 
 1326088122097049518750885535551217748816*q^19*v^88 - 
 430796409007013290814703278952498295032*q^20*v^88 - 
 107852257313523946886910462430930206288*q^21*v^88 - 
 20748353984026527460675857826936283712*q^22*v^88 - 
 3050895954375732878450056795006644144*q^23*v^88 - 
 340215643305900819029817962877880692*q^24*v^88 - 
 28467561365815537102116822981054048*q^25*v^88 - 
 1762847505872394012363847227816384*q^26*v^88 - 
 79376607453881543509885392674352*q^27*v^88 - 2541454648695395357950581714672*
  q^28*v^88 - 56242438931879162319479673600*q^29*v^88 - 
 829555646419395082620331560*q^30*v^88 - 7777649099140047069811728*q^31*
  v^88 - 43509948879117361983888*q^32*v^88 - 133050512623791104256*q^33*
  v^88 - 195687409539156456*q^34*v^88 - 112956650981376*q^35*v^88 - 
 17588582280*q^36*v^88 - 282720*q^37*v^88 - 
 120857103427452115468378499001900000*q^7*v^89 - 
 3100113887568853108338955643672241648*q^8*v^89 - 
 33194862403363904354031292999448058000*q^9*v^89 - 
 199838979751773049197321983198688125568*q^10*v^89 - 
 766170924062488412386233684044030749488*q^11*v^89 - 
 2004078037359327237899561499396608882208*q^12*v^89 - 
 3734102099458015252439404110221072486880*q^13*v^89 - 
 5101114491735515923994972399837005975536*q^14*v^89 - 
 5211650639947496155875981836479484364672*q^15*v^89 - 
 4037082156537964281353001360635044490976*q^16*v^89 - 
 2392907386458862504400716467133476270384*q^17*v^89 - 
 1091424869025381321304899376441735241040*q^18*v^89 - 
 384092385198778599860198858466199865712*q^19*v^89 - 
 104301378894093593593400264899772830656*q^20*v^89 - 
 21804557501556558638975105360155357392*q^21*v^89 - 
 3492739350773956971514434565191748896*q^22*v^89 - 
 425633554566995760830647918898380368*q^23*v^89 - 
 39073429184994081089261237013186960*q^24*v^89 - 
 2667508085808952181569412801600544*q^25*v^89 - 
 133213456927985964158690171532672*q^26*v^89 - 
 4765779618091381807894869365232*q^27*v^89 - 118949650855321261085057581824*
  q^28*v^89 - 2002421390715251798396567952*q^29*v^89 - 
 21762329953018417014851712*q^30*v^89 - 144102145389903822479952*q^31*v^89 - 
 537190827275659169472*q^32*v^89 - 1006965488314868256*q^33*v^89 - 
 797982957083856*q^34*v^89 - 197932172784*q^35*v^89 - 7916160*q^36*v^89 - 
 32077697701869611343576821430000000*q^6*v^90 - 
 948780600960614633916586838880687360*q^7*v^90 - 
 11514697428726185747942265784108151328*q^8*v^90 - 
 77577551069388979846346692842100893120*q^9*v^90 - 
 329703641497087726839401889736299515952*q^10*v^90 - 
 949183259579339298453164368730610378096*q^11*v^90 - 
 1936147152480026578934201993576053285360*q^12*v^90 - 
 2884221195419399077742921174076090195616*q^13*v^90 - 
 3204349912288396654267645615187190635328*q^14*v^90 - 
 2694216698733927482242617353842808766784*q^15*v^90 - 
 1731563636959329801154819066268265094504*q^16*v^90 - 
 856066103783911264325576972921311797984*q^17*v^90 - 
 326649585222902698537657988886592361584*q^18*v^90 - 
 96264481744431930851232270517231907168*q^19*v^90 - 
 21873168933767722834057860903617757336*q^20*v^90 - 
 3816358125918293740529105442052809344*q^21*v^90 - 
 507996224622245438378088573877112736*q^22*v^90 - 
 51121131940104025347518673086474368*q^23*v^90 - 
 3842872481243455591035004199714624*q^24*v^90 - 
 212486204669591458583031123848800*q^25*v^90 - 
 8474797853092101967362350566944*q^26*v^90 - 237847618557173144589554090528*
  q^27*v^90 - 4551527287052783161132014752*q^28*v^90 - 
 57027866095004865708718704*q^29*v^90 - 443579971785334896728688*q^30*v^90 - 
 1993576625418538588592*q^31*v^90 - 4680638446141452480*q^32*v^90 - 
 4939892597653136*q^33*v^90 - 1829411365472*q^34*v^90 - 145353920*q^35*v^90 - 
 496*q^36*v^90 - 7341590679112457252495502750000000*q^5*v^91 - 
 256833234444312861416173717368516000*q^6*v^91 - 
 3598812926831640092178318155057091024*q^7*v^91 - 
 27511519750916231761440112873876750848*q^8*v^91 - 
 130982008689736424105380504112872009152*q^9*v^91 - 
 418407442001802859192783993449171243936*q^10*v^91 - 
 940257641408121755333334150161782233744*q^11*v^91 - 
 1534942268650871992568058745599323316192*q^12*v^91 - 
 1861575459245442216920176115919151360512*q^13*v^91 - 
 1704032927108485794149977136293411410480*q^14*v^91 - 
 1190241939900539226557091724658212315056*q^15*v^91 - 
 638940466920026594787780230658222798144*q^16*v^91 - 
 264675488244694294072488852462133491408*q^17*v^91 - 
 84720864595338034440625639661957985696*q^18*v^91 - 
 20932602734032563612671526072112209696*q^19*v^91 - 
 3978542094974674938713303309742374016*q^20*v^91 - 
 578323032634251973135795878928552368*q^21*v^91 - 
 63759063724914282541212681406507152*q^22*v^91 - 
 5272247241257006753907876519390336*q^23*v^91 - 
 322310964029786913531633552147456*q^24*v^91 - 
 14302894791710191423579963588032*q^25*v^91 - 450168173311523602762994906016*
  q^26*v^91 - 9757701855946175027730671760*q^27*v^91 - 
 140267926164826364202174288*q^28*v^91 - 1273079395015149032906832*q^29*
  v^91 - 6831774735165840386880*q^30*v^91 - 19796767766230523664*q^31*v^91 - 
 27145636997499888*q^32*v^91 - 14295546860016*q^33*v^91 - 
 1971612480*q^34*v^91 - 26784*q^35*v^91 - 1393556330325930213799800000000000*
  q^4*v^92 - 59859290739366230666520810542400000*q^5*v^92 - 
 993940841807760750791511010429218240*q^6*v^92 - 
 8785535357140102316544000315618634992*q^7*v^92 - 
 47518749754008365843181514058156542800*q^8*v^92 - 
 170230620583673079627223686529293697584*q^9*v^92 - 
 424914374627624465959108238900466516024*q^10*v^92 - 
 764999976283611515639708635700443482720*q^11*v^92 - 
 1017834854810008645290894802535297087856*q^12*v^92 - 
 1018248424260055468909097033053466492112*q^13*v^92 - 
 775280031571817914946118079058495857872*q^14*v^92 - 
 452928885929255067728864633315094228288*q^15*v^92 - 
 204032048435878933301949649096913487264*q^16*v^92 - 
 71021388402443176758828277858186214496*q^17*v^92 - 
 19095999484587698614134604715274369576*q^18*v^92 - 
 3955201080869485425627908672907150432*q^19*v^92 - 
 627841546291458740797983852809967120*q^20*v^92 - 
 75803765355561042291161744222547744*q^21*v^92 - 
 6889859501906035149311081731723008*q^22*v^92 - 
 465127899984705581019512841703152*q^23*v^92 - 
 22925984241130993787806227743832*q^24*v^92 - 807315500351887648114158544800*
  q^25*v^92 - 19758724392846191234726344008*q^26*v^92 - 
 324485018849247126772509984*q^27*v^92 - 3416238263102681112398616*q^28*
  v^92 - 21707348975344970252160*q^29*v^92 - 76666740220552278864*q^30*v^92 - 
 133829755988155104*q^31*v^92 - 96501342171264*q^32*v^92 - 
 21103868112*q^33*v^92 - 709776*q^34*v^92 - 206040341912396866560000000000000*
  q^3*v^93 - 11534629691062497236848554420000000*q^4*v^93 - 
 235919431262924860435233835137912000*q^5*v^93 - 
 2476482165354125526122066418121368960*q^6*v^93 - 
 15512981741995329270194573617373696400*q^7*v^93 - 
 63219930860915045466646855340785513248*q^8*v^93 - 
 177184241912716622874918236610371912688*q^9*v^93 - 
 354729415933645523761070817850601327280*q^10*v^93 - 
 521101398129997926309836586464830208112*q^11*v^93 - 
 572581211514575654289993001223365192272*q^12*v^93 - 
 477049838459725717890319736244324057840*q^13*v^93 - 
 304207688144921658303170321530924055824*q^14*v^93 - 
 149358433949756948772318035829264664864*q^15*v^93 - 
 56630638465858270690860129343678520416*q^16*v^93 - 
 16589023188566218106130849924722861856*q^17*v^93 - 
 3746910314715020698148738824741938320*q^18*v^93 - 
 649698355996155243996039430752997840*q^19*v^93 - 
 85895768915866714405844173640317936*q^20*v^93 - 
 8576944507952464165757675373218304*q^21*v^93 - 
 638801087668684783680266205908096*q^22*v^93 - 
 34922378858407004686558789817584*q^23*v^93 - 1373107531560504174889138947536*
  q^24*v^93 - 37840892662276845598158468800*q^25*v^93 - 
 707276946853260655985303728*q^26*v^93 - 8593257200030246612131360*q^27*
  v^93 - 64185575930872897895792*q^28*v^93 - 273351107339964031584*q^29*
  v^93 - 597234765817368528*q^30*v^93 - 572242461426304*q^31*v^93 - 
 185983951936*q^32*v^93 - 12343392*q^33*v^93 - 32*q^34*v^93 - 
 21126939458199552000000000000000*q^2*v^94 - 
 1719074786466513052053576000000000*q^3*v^94 - 
 46121300772591489691687340580000000*q^4*v^94 - 
 598610863492857147078512477739656640*q^5*v^94 - 
 4464362410875023418916668990878954112*q^6*v^94 - 
 21110020235143139105020970216772470208*q^7*v^94 - 
 67406441950786108469639087249523543456*q^8*v^94 - 
 151725341031907791252206400120046064928*q^9*v^94 - 
 248163894150572500595160256563004288752*q^10*v^94 - 
 301440336920680388266360025842965514464*q^11*v^94 - 
 276198942646670825152612540380506375544*q^12*v^94 - 
 192992159594525930409434038265957821728*q^13*v^94 - 
 103579222274357517719432117317994548032*q^14*v^94 - 
 42873378399212149583724996698747698176*q^15*v^94 - 
 13704700924570983708844272822889744632*q^16*v^94 - 
 3379222604411620687324894850186996832*q^17*v^94 - 
 640439693913546401970129210213845808*q^18*v^94 - 
 92733288490235572421495550545575584*q^19*v^94 - 
 10170270808861421088966290971381008*q^20*v^94 - 
 835106879319904149735163746101952*q^21*v^94 - 
 50577919934168562403691384112000*q^22*v^94 - 2216687402839401770411659530048*
  q^23*v^94 - 68622018043493381340956884944*q^24*v^94 - 
 1454987002279705367475689376*q^25*v^94 - 20308825506592016690779728*q^26*
  v^94 - 177192275468496735360432*q^27*v^94 - 
 901630299791992891728*q^28*v^94 - 2430967883943416496*q^29*v^94 - 
 3021305344856736*q^30*v^94 - 1390447138224*q^31*v^94 - 158962704*q^32*v^94 - 
 1632*q^33*v^94 - 1128443962982400000000000000000*q*v^95 - 
 174221771805100066406400000000000*q^2*v^95 - 
 6911442598996464859870869060000000*q^3*v^95 - 
 118614965632859995041196892975760000*q^4*v^95 - 
 1098737734150507269999338938664421408*q^5*v^95 - 
 6203739386580227586557451016447815792*q^6*v^95 - 
 23033568617238052595900980297729026720*q^7*v^95 - 
 59169533078061426669623093981803679280*q^8*v^95 - 
 108969561857491617291223684743913438176*q^9*v^95 - 
 147578174069142873601877792128376659008*q^10*v^95 - 
 149685914937358832568236895805491727056*q^11*v^95 - 
 115185899549342628186788640956002708032*q^12*v^95 - 
 67840123465878979122827168930879796816*q^13*v^95 - 
 30744833792963500239670561882419782592*q^14*v^95 - 
 10747699395410434801448594669686783872*q^15*v^95 - 
 2897562336215596423207425602451756624*q^16*v^95 - 
 600837049528017692494668865262828448*q^17*v^95 - 
 95332253518131946760374499762524464*q^18*v^95 - 
 11484253673888050679553597095071584*q^19*v^95 - 
 1039255348960701182774300958804960*q^20*v^95 - 
 69670428861361331212333728401088*q^21*v^95 - 3398832273721514217088787644128*
  q^22*v^95 - 117953350435757246786981142048*q^23*v^95 - 
 2829072515447333021280077232*q^24*v^95 - 45188660409849860888733216*q^25*
  v^95 - 458037619831137824288592*q^26*v^95 - 2763006094860411684480*q^27*
  v^95 - 9084623384206404288*q^28*v^95 - 14361902990341200*q^29*v^95 - 
 9018960808224*q^30*v^95 - 1622328720*q^31*v^95 - 40800*q^32*v^95 - 
 8406672431726592000000000000000*q*v^96 - 685701432815694323544936000000000*
  q^2*v^96 - 17809478442559214063954029944000000*q^3*v^96 - 
 220366838814164054388533479173112800*q^4*v^96 - 
 1553968172276972886013172822402272080*q^5*v^96 - 
 6913358139497903313133096244773183680*q^6*v^96 - 
 20700938174820611671724036322418382880*q^7*v^96 - 
 43592927868297611829615852827668828512*q^8*v^96 - 
 66585325992745702079169523426125019984*q^9*v^96 - 
 75414579467731003804809587351598052312*q^10*v^96 - 
 64337187424624841638790473269556548976*q^11*v^96 - 
 41794218393422897087448659684820042384*q^12*v^96 - 
 20819069728207051627817750732404771584*q^13*v^96 - 
 7982521577802018911940475471681632240*q^14*v^96 - 
 2358107837830471367860706661780444304*q^15*v^96 - 
 535801274909085823889985036794172622*q^16*v^96 - 
 93244137984487365812584749916682704*q^17*v^96 - 
 12343495996368104874178834511348704*q^18*v^96 - 
 1230962667320182658783092188041088*q^19*v^96 - 
 91294282120715629323737185011112*q^20*v^96 - 4952221060472399517539135518176*
  q^21*v^96 - 192343983102963872095454660760*q^22*v^96 - 
 5206049428388883325353026912*q^23*v^96 - 94840946644066784293610472*q^24*
  v^96 - 1111589028939433172364048*q^25*v^96 - 
 7896281849458174871304*q^26*v^96 - 31347979847154399360*q^27*v^96 - 
 62043728929363776*q^28*v^96 - 51658332623248*q^29*v^96 - 
 13714328072*q^30*v^96 - 671568*q^31*v^96 - q^32*v^96 + 
 135413275557888000000000000000*v^97 - 27771779415621709209600000000000*q*
  v^97 - 1704718074579830937547649280000000*q^2*v^97 - 
 32984606633531365872218760549660000*q^3*v^97 - 
 314832944106813142532030312610077040*q^4*v^97 - 
 1761298913584057410869113404201350736*q^5*v^97 - 
 6345744311296469208148171018310297808*q^6*v^97 - 
 15621498512757677335672716093714539520*q^7*v^97 - 
 27344215699081287762328987168481858496*q^8*v^97 - 
 34994459974533545282661367147187360976*q^9*v^97 - 
 33393736747133727893406842757284520096*q^10*v^97 - 
 24089521120766147886287604753989769888*q^11*v^97 - 
 13257923690473387478378296880615995776*q^12*v^97 - 
 5597467585952056318206423417638665872*q^13*v^97 - 
 1817166643575072987567628769772645984*q^14*v^97 - 
 453393782357795185601270375317221792*q^15*v^97 - 
 86668205692093236255252607528285488*q^16*v^97 - 
 12618473789087107562228705733583584*q^17*v^97 - 
 1387217467957352283132640387707840*q^18*v^97 - 
 113798112477784571661826492943568*q^19*v^97 - 
 6858920004956328391443074457072*q^20*v^97 - 297761702012042576220662009856*
  q^21*v^97 - 9076835004076059409846356960*q^22*v^97 - 
 188058076587658262270188368*q^23*v^97 - 2538541314270558944224512*q^24*
  v^97 - 21115588185671988965376*q^25*v^97 - 100381088947839637488*q^26*
  v^97 - 245531757564265536*q^27*v^97 - 265032164879856*q^28*v^97 - 
 99117732768*q^29*v^97 - 8247360*q^30*v^97 - 48*q^31*v^97 + 
 1321478408400076800000000000000*v^98 - 48622453858472900351832000000000*q*
  v^98 - 2975727110301260546624975286000000*q^2*v^98 - 
 46632639915381458146355686765641600*q^3*v^98 - 
 359410290499704331337050205485760160*q^4*v^98 - 
 1642486577351495829431745269021792544*q^5*v^98 - 
 4889831136367370173151407387008253344*q^6*v^98 - 
 10039929447046058580624923253793139184*q^7*v^98 - 
 14762434668756257216477481049938735936*q^8*v^98 - 
 15951611934021017789034031941538143024*q^9*v^98 - 
 12896146945075578366415708632995812800*q^10*v^98 - 
 7896239621690000656392955241911809600*q^11*v^98 - 
 3690248341713408148380342225931324752*q^12*v^98 - 
 1321778885326642664952673894749566208*q^13*v^98 - 
 363208954248232309972955509197052704*q^14*v^98 - 
 76422588364362593199003670920365184*q^15*v^98 - 
 12254880847034536935682732055980944*q^16*v^98 - 
 1486348489481809133992258245909648*q^17*v^98 - 
 134896138209830623845060183384576*q^18*v^98 - 
 9031089508746609413176056465984*q^19*v^98 - 437816219761361490362533040832*
  q^20*v^98 - 15007744216375646888843054304*q^21*v^98 - 
 352797566676772049138731536*q^22*v^98 - 5466455061339051471712032*q^23*
  v^98 - 52990605919424393938464*q^24*v^98 - 299583554289118115184*q^25*
  v^98 - 896166023714888592*q^26*v^98 - 1232319447831552*q^27*v^98 - 
 627334561056*q^28*v^98 - 81193392*q^29*v^98 - 1128*q^30*v^98 + 
 6292765332241370726400000000000*v^99 - 27016278069631197124228590000000*q*
  v^99 - 3806645967261629642996187583140000*q^2*v^99 - 
 52094213877084418066559359475682576*q^3*v^99 - 
 336141135563247305242873872216573600*q^4*v^99 - 
 1283644880784185973187832124538436640*q^5*v^99 - 
 3207497260570132657650501759162155856*q^6*v^99 - 
 5554755524915396371444732642877640304*q^7*v^99 - 
 6916863808715870625528934541402717152*q^8*v^99 - 
 6347568915028568200625126142975708608*q^9*v^99 - 
 4365206983430107653888636443583673824*q^10*v^99 - 
 2274346524053950653095600706574981600*q^11*v^99 - 
 903634401920456820839247790666162592*q^12*v^99 - 
 274570558200538430423318969412942352*q^13*v^99 - 
 63779897054079510242818649390537312*q^14*v^99 - 
 11288033260137864702250435847320112*q^15*v^99 - 
 1512488733797179875105016632227152*q^16*v^99 - 
 151973146287885542254071330220208*q^17*v^99 - 
 11302463254667738682280911131984*q^18*v^99 - 611574330751646604412653151776*
  q^19*v^99 - 23547242928347012149701538448*q^20*v^99 - 
 626895710376857163737630960*q^21*v^99 - 11118983715035130957751888*q^22*
  v^99 - 125116349788309834739264*q^23*v^99 - 
 836438001417777494784*q^24*v^99 - 3034206249922744464*q^25*v^99 - 
 5243525371712992*q^26*v^99 - 3543152355184*q^27*v^99 - 672192288*q^28*v^99 - 
 17712*q^29*v^99 + 19492461767548030462272000000000*v^100 + 
 95978062794512128033749456000000*q*v^100 - 
 3547521824825112181568812963393920*q^2*v^100 - 
 46839209295799604974019607349184016*q^3*v^100 - 
 261791183450290075239298027960374048*q^4*v^100 - 
 851757304370445296352289898178263856*q^5*v^100 - 
 1809516885392542333748533918554280368*q^6*v^100 - 
 2667157507376881715227394967379541376*q^7*v^100 - 
 2830694644007612967827099358648456696*q^8*v^100 - 
 2215987837630104725257679661073840320*q^9*v^100 - 
 1299982189050161716530709902295947960*q^10*v^100 - 
 577183076567482694397730241125003104*q^11*v^100 - 
 195001143299988140512956648834292848*q^12*v^100 - 
 50212756645311970448177102343770160*q^13*v^100 - 
 9837684869879552048633405613949800*q^14*v^100 - 
 1459255810933886507098994300611392*q^15*v^100 - 
 162543601645336935885612248494752*q^16*v^100 - 
 13437314680628918441129404235664*q^17*v^100 - 
 811528908561554862013421336952*q^18*v^100 - 35072857105791570021494756160*
  q^19*v^100 - 1056027096778328934515590056*q^20*v^100 - 
 21393450307193414336775168*q^21*v^100 - 278535857329897482980424*q^22*
  v^100 - 2191694738072876704176*q^23*v^100 - 
 9575966398664270760*q^24*v^100 - 20580497400156480*q^25*v^100 - 
 18125424853944*q^26*v^100 - 4844067312*q^27*v^100 - 213396*q^28*v^100 + 
 44179352326669038231870180000000*v^101 + 338930597356257335677782568128000*q*
  v^101 - 2158318623139090828733410737990048*q^2*v^101 - 
 34029391405267205029796410476356976*q^3*v^101 - 
 171418710791986549258616427334921920*q^4*v^101 - 
 484154885067252752885734767693950496*q^5*v^101 - 
 884556063720231373502720221224131616*q^6*v^101 - 
 1118188176867514070223054708301150128*q^7*v^101 - 
 1016723194625682825243476315527684128*q^8*v^101 - 
 681242935026437932117404872402673216*q^9*v^101 - 
 341543854233346663393216667043035424*q^10*v^101 - 
 129294475935081752726708232344517312*q^11*v^101 - 
 37118337542316148593457587892823040*q^12*v^101 - 
 8084305793796545220073962754176432*q^13*v^101 - 
 1331572123329012995559453612508032*q^14*v^101 - 
 164766599806312850828768344902864*q^15*v^101 - 
 15159920449615910174120935370640*q^16*v^101 - 
 1022436777409469218999672697280*q^17*v^101 - 49592025495639532037369070624*
  q^18*v^101 - 1687287669471665510897266368*q^19*v^101 - 
 38977777423744686072428928*q^20*v^101 - 585668916989672630706768*q^21*
  v^101 - 5403767511801025672128*q^22*v^101 - 
 28283538404756606640*q^23*v^101 - 74991243970621536*q^24*v^101 - 
 84967212656880*q^25*v^101 - 31171856448*q^26*v^101 - 2139552*q^27*v^101 + 
 78139276177555612633028947200000*v^102 + 640811839855686302257743771904320*q*
  v^102 - 272615228868251124865479272590944*q^2*v^102 - 
 19636010562583441813553683673063904*q^3*v^102 - 
 94652497897486599065753480549037480*q^4*v^102 - 
 237004347912278547867903751599100704*q^5*v^102 - 
 376582618649678502156112979981742576*q^6*v^102 - 
 411094705712734875950488301344231344*q^7*v^102 - 
 321623880464080354029112715604978960*q^8*v^102 - 
 184908188592893951829651001602584080*q^9*v^102 - 
 79308612715532586298760857423331872*q^10*v^102 - 
 25591118240359870194674921278245472*q^11*v^102 - 
 6233257751206872401131154057350496*q^12*v^102 - 
 1145029708182313667463396020839792*q^13*v^102 - 
 157883953211260348679797455131968*q^14*v^102 - 
 16201637262093617067461157715824*q^15*v^102 - 
 1221738060335771764722528867344*q^16*v^102 - 66535711346999498669327603792*
  q^17*v^102 - 2557250482483701347280276480*q^18*v^102 - 
 67290666868576429955093040*q^19*v^102 - 1164611407478057509756216*q^20*
  v^102 - 12562529440830048339776*q^21*v^102 - 
 78428685474844089488*q^22*v^102 - 254958775637006240*q^23*v^102 - 
 368222594331680*q^24*v^102 - 182485511664*q^25*v^102 - 18798792*q^26*v^102 - 
 16*q^27*v^102 + 112330433206562934591079737336000*v^103 + 
 887168081607875949482963546492160*q*v^103 + 
 1286559665048933559874179749081520*q^2*v^103 - 
 8390991069023145532921142997277392*q^3*v^103 - 
 43816389561984713174649943428225312*q^4*v^103 - 
 100065888435812557462826620762209648*q^5*v^103 - 
 140015390116757375147112216817802304*q^6*v^103 - 
 132894314546507707977371947289506368*q^7*v^103 - 
 89805275303626630130141564350712928*q^8*v^103 - 
 44384987349027957156737312103120144*q^9*v^103 - 
 16291841778906328760651886938152944*q^10*v^103 - 
 4476441085753535428566512629095936*q^11*v^103 - 
 922904816130046575996805215154224*q^12*v^103 - 
 142455268506001998174001252437744*q^13*v^103 - 
 16356441771899897512424117702448*q^14*v^103 - 
 1382002498417747756945530645168*q^15*v^103 - 84606474509430960433220882496*
  q^16*v^103 - 3674636358048775533908430432*q^17*v^103 - 
 110089613159486536104644976*q^18*v^103 - 2191748412593753928702528*q^19*
  v^103 - 27577271791120657613520*q^20*v^103 - 
 204659126635547278176*q^21*v^103 - 811812986594341296*q^22*v^103 - 
 1484605154566944*q^23*v^103 - 984316713216*q^24*v^103 - 
 149475648*q^25*v^103 - 672*q^26*v^103 + 134989869595684943490067112073120*
  v^104 + 983598478670536654904760541508496*q*v^104 + 
 2042624547857728807437494433467016*q^2*v^104 - 
 1884924766748304912381888206497104*q^3*v^104 - 
 16626962328960852549618671627951064*q^4*v^104 - 
 36310758830436420302717182857409728*q^5*v^104 - 
 45473253105919605407647037624564832*q^6*v^104 - 
 37814024350530998215651827609997200*q^7*v^104 - 
 22156061181203935301734933256123376*q^8*v^104 - 
 9427787587377514821724909622212992*q^9*v^104 - 
 2960930801838486017141468917537728*q^10*v^104 - 
 691597659800972435213252005299264*q^11*v^104 - 
 120312863215704984662923586751456*q^12*v^104 - 
 15531460570400673228081659629152*q^13*v^104 - 
 1475341430544216576503393494920*q^14*v^104 - 101753324021464541546737304352*
  q^15*v^104 - 4999831145487740895404238132*q^16*v^104 - 
 170585450088768866154849504*q^17*v^104 - 3904080820876025400074136*q^18*
  v^104 - 57207060922316559380352*q^19*v^104 - 
 503343776323968201816*q^20*v^104 - 2426968171109272464*q^21*v^104 - 
 5591722371181824*q^22*v^104 - 4929849215760*q^23*v^104 - 
 1094860998*q^24*v^104 - 14832*q^25*v^104 + 138423716192827954658804019606144*
  v^105 + 911183499237060415452653421795936*q*v^105 + 
 2025277750950309963435273909148656*q^2*v^105 + 
 759578687878928382215783522971920*q^3*v^105 - 
 4833962394131071489862393930096384*q^4*v^105 - 
 11187877750029345246866718121748320*q^5*v^105 - 
 12857700324946422787930251948222640*q^6*v^105 - 
 9461204563937892287218051016886992*q^7*v^105 - 
 4827664047642817546647993471803072*q^8*v^105 - 
 1771189588152213688641416851063120*q^9*v^105 - 
 475681136428818163334089237889168*q^10*v^105 - 
 94235430663920800934696570694144*q^11*v^105 - 
 13778479415990845243451511759424*q^12*v^105 - 
 1479106494272487240565252015136*q^13*v^105 - 115335363294895921701436990640*
  q^14*v^105 - 6426000117919063528543536032*q^15*v^105 - 
 249960793485479486623889504*q^16*v^105 - 6576988799171440997053856*q^17*
  v^105 - 112134009411838921952176*q^18*v^105 - 
 1167453087498979360320*q^19*v^105 - 6821445336936890208*q^20*v^105 - 
 19718711104913056*q^21*v^105 - 23009480608480*q^22*v^105 - 
 7440035072*q^23*v^105 - 233216*q^24*v^105 + 
 123041561525304158143648697921280*v^106 + 723324810416028667502357797919424*
  q*v^106 + 1566292699750404824523617363594928*q^2*v^106 + 
 1242568212405513200132255505908256*q^3*v^106 - 
 807564506645229175529861038580304*q^4*v^106 - 
 2837957287103462334331411894638000*q^5*v^106 - 
 3136623101026529149881169990528416*q^6*v^106 - 
 2073576514608950376340304185915632*q^7*v^106 - 
 926975750494418636688375831280344*q^8*v^106 - 
 293769056820206368011166349272224*q^9*v^106 - 
 67416719250128247357083726122944*q^10*v^106 - 
 11296196339179472376115378837824*q^11*v^106 - 
 1381660778960024758660274061672*q^12*v^106 - 122501773462511272717737873168*
  q^13*v^106 - 7768801553451191348316943392*q^14*v^106 - 
 345340655643112880471164704*q^15*v^106 - 10458019731407564880431496*q^16*
  v^106 - 207443293346357773968672*q^17*v^106 - 
 2552359642083765969072*q^18*v^106 - 18027548560826121264*q^19*v^106 - 
 65138389403377368*q^20*v^106 - 100135390304256*q^21*v^106 - 
 46891196328*q^22*v^106 - 2955072*q^23*v^106 + 
 95988421307700202516692973041600*v^107 + 500498036260682118943151388654144*q*
  v^107 + 1011586249123530072458530215218976*q^2*v^107 + 
 926345558045903090677496100091632*q^3*v^107 + 
 149297969495689393607911761941040*q^4*v^107 - 
 542556550968619255261489606994880*q^5*v^107 - 
 646694396491728750123303044577264*q^6*v^107 - 
 394712878848839820665099410081392*q^7*v^107 - 
 156089447748562060846983759417648*q^8*v^107 - 
 42858950499023773571020246534800*q^9*v^107 - 8400039932315401251311862888912*
  q^10*v^107 - 1186739413080685691756731205328*q^11*v^107 - 
 120761297497879165045158403920*q^12*v^107 - 8772792689883237082188774576*
  q^13*v^107 - 447518977070672560587915504*q^14*v^107 - 
 15636038970947027831636880*q^15*v^107 - 361191201266442346764432*q^16*
  v^107 - 5249639229850295719824*q^17*v^107 - 
 44736011501782844928*q^18*v^107 - 201339732722769120*q^19*v^107 - 
 405597711601008*q^20*v^107 - 272807112672*q^21*v^107 - 31851312*q^22*v^107 - 
 48*q^23*v^107 + 66387422197108379758720619118168*v^108 + 
 305649195113065289992296429244608*q*v^108 + 
 563405634338060706647744127683088*q^2*v^108 + 
 517280548509723159629240432746064*q^3*v^108 + 
 203718774261323612150173523785200*q^4*v^108 - 
 50509802108688878683293171809472*q^5*v^108 - 
 107150522052485278357553173352376*q^6*v^108 - 
 64118740766760129559231310067872*q^7*v^108 - 
 22835550754930738109515106731768*q^8*v^108 - 5464589425732575061592643644528*
  q^9*v^108 - 915020677094054966010027906480*q^10*v^108 - 
 108650861138776331025595798800*q^11*v^108 - 9141652033035002747256546464*
  q^12*v^108 - 539087822248517163437900512*q^13*v^108 - 
 21833001409817566454658096*q^14*v^108 - 588837020314302483607936*q^15*
  v^108 - 10116799059212458944000*q^16*v^108 - 
 103897836926000350208*q^17*v^108 - 580542729752086184*q^18*v^108 - 
 1523254754416656*q^19*v^108 - 1454754019308*q^20*v^108 - 
 297334048*q^21*v^108 - 2456*q^22*v^108 + 41046443387418402352656900549072*
  v^109 + 166328273620485024303508130732832*q*v^109 + 
 275702163062367280634183051359824*q^2*v^109 + 
 239450988749779895886059646199536*q^3*v^109 + 
 109610711604652200555909197684688*q^4*v^109 + 
 14842482048107999215487670811488*q^5*v^109 - 
 12084914261774622813137091895728*q^6*v^109 - 8543874757751818518648552647760*
  q^7*v^109 - 2850703656032171320605514592544*q^8*v^109 - 
 602004807108012905121843610992*q^9*v^109 - 86354521495568641991419872576*
  q^10*v^109 - 8595571566920636914079136768*q^11*v^109 - 
 593983171061343348377138160*q^12*v^109 - 28129495318228348428243216*q^13*
  v^109 - 890470425072509417745840*q^14*v^109 - 
 18131836003056083838480*q^15*v^109 - 224422264045209650976*q^16*v^109 - 
 1552615069348211424*q^17*v^109 - 5271221220718512*q^18*v^109 - 
 7047760958160*q^19*v^109 - 2403893040*q^20*v^109 - 64992*q^21*v^109 + 
 22847571966247670799614254724712*v^110 + 81276755972206401303102841619184*q*
  v^110 + 120011185627885482910125019380480*q^2*v^110 + 
 95655667330876918208779696383168*q^3*v^110 + 
 43751405186779921772402595809256*q^4*v^110 + 
 10268974590594828224572135722960*q^5*v^110 - 17391234387101032807353763488*
  q^6*v^110 - 833748685587198590652386225664*q^7*v^110 - 
 292059865288893669125581843800*q^8*v^110 - 56085344240653047412187888352*q^9*
  v^110 - 6952159035790256765235513456*q^10*v^110 - 
 579721758790972455560091072*q^11*v^110 - 32681407464857806566700728*q^12*
  v^110 - 1227706351058987899848000*q^13*v^110 - 
 29811301704440368602000*q^14*v^110 - 445737149934177684480*q^15*v^110 - 
 3812280562104246504*q^16*v^110 - 16637659130588928*q^17*v^110 - 
 30654196585896*q^18*v^110 - 16676582784*q^19*v^110 - 1133376*q^20*v^110 + 
 11518233077007383972294965347216*v^111 + 35889185943469401584441742173392*q*
  v^111 + 46882972409124883064476006670800*q^2*v^111 + 
 33673866655083491581914292935648*q^3*v^111 + 
 14483981711335390718868469849088*q^4*v^111 + 3696204644568219472473439948896*
  q^5*v^111 + 449853274322325288246306432080*q^6*v^111 - 
 29424221513288598664996240176*q^7*v^111 - 22038837984367132723475795856*q^8*
  v^111 - 4217023497275040134993653072*q^9*v^111 - 
 463539501131687468665169472*q^10*v^111 - 32554531332706239755366656*q^11*
  v^111 - 1489175738451192094589056*q^12*v^111 - 
 43765526003930406271040*q^13*v^111 - 796433637902529592672*q^14*v^111 - 
 8432266896933972960*q^15*v^111 - 47042792057601200*q^16*v^111 - 
 117452049844192*q^17*v^111 - 97386313200*q^18*v^111 - 13833216*q^19*v^111 - 
 32*q^20*v^111 + 5286430342384873169959313412993*v^112 + 
 14396278477591769401064374108752*q*v^112 + 16547783607215392185336459109032*
  q^2*v^112 + 10579849769852011413886721000736*q^3*v^112 + 
 4146711106580459842277074281336*q^4*v^112 + 1023186116659252618039545044400*
  q^5*v^112 + 152060122651018619119949648664*q^6*v^112 + 
 10225822613429034861094945872*q^7*v^112 - 658037526428703741201830784*q^8*
  v^112 - 222952080096804659385093360*q^9*v^112 - 
 23883558296307549329951976*q^10*v^112 - 1449567429950693280439824*q^11*
  v^112 - 53852544830193499828992*q^12*v^112 - 
 1220053893855796130352*q^13*v^112 - 16141458937664871744*q^14*v^112 - 
 114860041235959632*q^15*v^112 - 381793608438033*q^16*v^112 - 
 458666494512*q^17*v^112 - 114599256*q^18*v^112 - 1200*q^19*v^112 + 
 2218839918482702983411477737888*v^113 + 5269486325938448071419781514400*q*
  v^113 + 5305067436528509940782103268176*q^2*v^113 + 
 2991999956849426956775706515664*q^3*v^113 + 1048234218320232428149255344864*
  q^4*v^113 + 237812228541653795848120566576*q^5*v^113 + 
 35000206056983616091467543120*q^6*v^113 + 3173720446381861210147484400*q^7*
  v^113 + 140377296737960687252182224*q^8*v^113 - 
 2612554992900829862970480*q^9*v^113 - 738809844987014160758736*q^10*v^113 - 
 44550238250623033781040*q^11*v^113 - 1387906207399092022512*q^12*v^113 - 
 23964967410909399120*q^13*v^113 - 219929588414114640*q^14*v^113 - 
 953229869900400*q^15*v^113 - 1530225625968*q^16*v^113 - 
 485511840*q^17*v^113 + 19632*q^18*v^113 + 855035117022855315085143614608*
  v^114 + 1766743477819110280855262603376*q*v^114 + 
 1551356244234497773049757835632*q^2*v^114 + 766241149408364131252563933632*
  q^3*v^114 + 236794686377687608798321195504*q^4*v^114 + 
 48048944002819166444532417984*q^5*v^114 + 6516390255638486190276314000*q^6*
  v^114 + 587297075254250938070514288*q^7*v^114 + 
 33979962561043822968066400*q^8*v^114 + 1145275562073729325100192*q^9*v^114 + 
 15022737251374446909920*q^10*v^114 - 312761520677051015680*q^11*v^114 - 
 14738694238525210944*q^12*v^114 - 204991991729195712*q^13*v^114 - 
 1092710954156944*q^14*v^114 - 1270291111408*q^15*v^114 + 
 2555126144*q^16*v^114 + 1875040*q^17*v^114 + 16*q^18*v^114 + 
 303548524181575356418486772256*v^115 + 544349744871019875184753552800*q*
  v^115 + 415235684757348068058349203744*q^2*v^115 + 
 178494459001826941164402927072*q^3*v^115 + 48166886239168257925240150896*q^4*
  v^115 + 8587181929053129484230873744*q^5*v^115 + 
 1035506079852267050037187392*q^6*v^115 + 85035762769059436739821248*q^7*
  v^115 + 4731821116407843531087936*q^8*v^115 + 
 176069900576856579033264*q^9*v^115 + 4313360032088167866240*q^10*v^115 + 
 69334972233353817936*q^11*v^115 + 755985909837353376*q^12*v^115 + 
 5882163247064544*q^13*v^115 + 30108750293376*q^14*v^115 + 
 74244474240*q^15*v^115 + 52116336*q^16*v^115 + 3024*q^17*v^115 + 
 99576412212848053505367436824*v^116 + 154553275971749959281894434688*q*
  v^116 + 102010297089360708061905418752*q^2*v^116 + 
 37946968428099879551898287376*q^3*v^116 + 8866957808580445851465366912*q^4*
  v^116 + 1370841615892149193898714544*q^5*v^116 + 
 143789630888252927126597520*q^6*v^116 + 10332128712208626227003472*q^7*
  v^116 + 508439051084172491287656*q^8*v^116 + 
 17015904028232557284768*q^9*v^116 + 382838706305326331640*q^10*v^116 + 
 5691596364990584928*q^11*v^116 + 54098021467706904*q^12*v^116 + 
 304868392290576*q^13*v^116 + 866072669112*q^14*v^116 + 
 896189472*q^15*v^116 + 160464*q^16*v^116 + 30261347335071987567909123424*
  v^117 + 40529562274775140725584756384*q*v^117 + 
 23052071458742043955036789712*q^2*v^117 + 7380271009269389800318099600*q^3*
  v^117 + 1482174295052013434720277920*q^4*v^117 + 
 196609897390521358797028832*q^5*v^117 + 17656544841155084773392944*q^6*
  v^117 + 1083091574257275096137760*q^7*v^117 + 
 45290618883337719885056*q^8*v^117 + 1276637827741889197312*q^9*v^117 + 
 23740229192042131168*q^10*v^117 + 280517963684485104*q^11*v^117 + 
 1970045067193680*q^12*v^117 + 7277571044320*q^13*v^117 + 
 11228154816*q^14*v^117 + 4434592*q^15*v^117 + 96*q^16*v^117 + 
 8538339437386019675106240144*v^118 + 9834857210478096645004489104*q*v^118 + 
 4799645953532607777129771072*q^2*v^118 + 1315319633293567420606655328*q^3*
  v^118 + 225437899993670371217019384*q^4*v^118 + 
 25418106850526952681118608*q^5*v^118 + 1929232367023331060355888*q^6*v^118 + 
 99204462065036104526496*q^7*v^118 + 3435085369858236442224*q^8*v^118 + 
 78653924206843772304*q^9*v^118 + 1151867697108405360*q^10*v^118 + 
 10193559278582448*q^11*v^118 + 49456487802192*q^12*v^118 + 
 110551932144*q^13*v^118 + 80708016*q^14*v^118 + 7872*q^15*v^118 + 
 2240772581874951909052515264*v^119 + 2211518926725487595833486032*q*v^119 + 
 921792861453813582787018608*q^2*v^119 + 215018607747401588746033440*q^3*
  v^119 + 31233184476258263189629392*q^4*v^119 + 
 2966733607706106053617632*q^5*v^119 + 188101818914935366545456*q^6*v^119 + 
 7983119215692255453264*q^7*v^119 + 224181549392371908912*q^8*v^119 + 
 4055989100609331360*q^9*v^119 + 45116304921345936*q^10*v^119 + 
 285202315730352*q^11*v^119 + 894852554832*q^12*v^119 + 
 1082188704*q^13*v^119 + 282432*q^14*v^119 + 547753688813148926694424412*
  v^120 + 461294838398454746640775376*q*v^120 + 
 163399087372989735452237640*q^2*v^120 + 32250858917434890819174784*q^3*
  v^120 + 3942099511395927268051656*q^4*v^120 + 
 312664134622796174951168*q^5*v^120 + 16373002027298292024672*q^6*v^120 + 
 565071556958349857840*q^7*v^120 + 12619708598986976832*q^8*v^120 + 
 175749305936849312*q^9*v^120 + 1432555690644152*q^10*v^120 + 
 6139082562704*q^11*v^120 + 11412782800*q^12*v^120 + 6165040*q^13*v^120 + 
 240*q^14*v^120 + 124852744687186595251410144*v^121 + 
 89306331893722669643231808*q*v^121 + 26735968726499116276199184*q^2*v^121 + 
 4436840503036572992115216*q^3*v^121 + 452938659769752560088000*q^4*v^121 + 
 29720842588226580324816*q^5*v^121 + 1270405659372610796784*q^6*v^121 + 
 35112034225636751616*q^7*v^121 + 610949597656537824*q^8*v^121 + 
 6365561461690272*q^9*v^121 + 36463591621248*q^10*v^121 + 
 98892994464*q^11*v^121 + 94867584*q^12*v^121 + 14784*q^13*v^121 + 
 26554296883973666171912784*v^122 + 16049356857769984839011280*q*v^122 + 
 4036183243961520875914896*q^2*v^122 + 559271274685851910024128*q^3*v^122 + 
 47298177236907463470240*q^4*v^122 + 2542217763992116550544*q^5*v^122 + 
 87578678015904252096*q^6*v^122 + 1906052890256366352*q^7*v^122 + 
 25245680324921688*q^8*v^122 + 190216160961360*q^9*v^122 + 
 725190349296*q^10*v^122 + 1123058880*q^11*v^122 + 425256*q^12*v^122 + 
 5271423669308022680547040*v^123 + 2676443824806670774676352*q*v^123 + 
 561590248158358959474464*q^2*v^123 + 64479315880832971045520*q^3*v^123 + 
 4477437484208902650096*q^4*v^123 + 194966553212266960112*q^5*v^123 + 
 5336336081733589824*q^6*v^123 + 89697098847012944*q^7*v^123 + 
 879420879491504*q^8*v^123 + 4587350452960*q^9*v^123 + 
 10772602160*q^10*v^123 + 7965040*q^11*v^123 + 544*q^12*v^123 + 
 976651845789217521439704*v^124 + 413831716880253489172320*q*v^124 + 
 71897559277858992867216*q^2*v^124 + 6782015335066246377072*q^3*v^124 + 
 382860636805192180512*q^4*v^124 + 13338763530034350720*q^5*v^124 + 
 285304415411713752*q^6*v^124 + 3618750790082592*q^7*v^124 + 
 25351862565336*q^8*v^124 + 86252117184*q^9*v^124 + 110436648*q^10*v^124 + 
 26016*q^11*v^124 + 168794106976647956173824*v^125 + 
 59247124601863194439008*q*v^125 + 8449446320167710218928*q^2*v^125 + 
 648561928480200603120*q^3*v^125 + 29432725388016517392*q^4*v^125 + 
 808687982349580656*q^5*v^125 + 13253457120425328*q^6*v^125 + 
 123251277203952*q^7*v^125 + 588718535616*q^8*v^125 + 1196491296*q^9*v^125 + 
 669360*q^10*v^125 + 27188475932233530660320*v^126 + 
 7838912513512929512592*q*v^126 + 908662616078186069312*q^2*v^126 + 
 56141911954226535168*q^3*v^126 + 2022007087747587080*q^4*v^126 + 
 43072302037114096*q^5*v^126 + 528013597794464*q^6*v^126 + 
 3469344815280*q^7*v^126 + 10576458008*q^8*v^126 + 11136928*q^9*v^126 + 
 1616*q^10*v^126 + 4076006599203757626720*v^127 + 
 956063459052393341424*q*v^127 + 89063354538455276976*q^2*v^127 + 
 4374868404970552704*q^3*v^127 + 123198315801039552*q^4*v^127 + 
 1993036107239952*q^5*v^127 + 17730342694896*q^6*v^127 + 
 78329305728*q^7*v^127 + 137793552*q^8*v^127 + 57504*q^9*v^127 + 
 567694254392723987142*v^128 + 107140753286244523056*q*v^128 + 
 7916558505794881944*q^2*v^128 + 304793903258036256*q^3*v^128 + 
 6594332781202680*q^4*v^128 + 78961233412320*q^5*v^128 + 
 490139569704*q^6*v^128 + 1357361616*q^7*v^128 + 1157136*q^8*v^128 + 
 96*q^9*v^128 + 73283760251577412960*v^129 + 10987707741177889824*q*v^129 + 
 634165452386583920*q^2*v^129 + 18824970262085552*q^3*v^129 + 
 306398084171984*q^4*v^129 + 2627151907568*q^5*v^129 + 
 10792585152*q^6*v^129 + 16835904*q^7*v^129 + 4704*q^8*v^129 + 
 8742806343889977264*v^130 + 1026082309452702096*q*v^130 + 
 45428504262728592*q^2*v^130 + 1020014056634304*q^3*v^130 + 
 12170761583904*q^4*v^130 + 71468957952*q^5*v^130 + 180313008*q^6*v^130 + 
 131712*q^7*v^130 + 960502733941607904*v^131 + 86720738593217568*q*v^131 + 
 2882079280499904*q^2*v^131 + 47860197189552*q^3*v^131 + 
 405121758096*q^4*v^131 + 1528758048*q^5*v^131 + 2115744*q^6*v^131 + 
 480*q^7*v^131 + 96756052411842024*v^132 + 6583468092585152*q*v^132 + 
 159961819510240*q^2*v^132 + 1913109562176*q^3*v^132 + 
 10997014608*q^4*v^132 + 24158272*q^5*v^132 + 15168*q^6*v^132 + 
 8890486956236448*v^133 + 444741690501984*q*v^133 + 7645574359248*q^2*v^133 + 
 63799968384*q^3*v^133 + 234050112*q^4*v^133 + 251376*q^5*v^133 + 
 48*q^6*v^133 + 740453338580208*v^134 + 26421233033136*q*v^134 + 
 308193994464*q^2*v^134 + 1726951104*q^3*v^134 + 3669504*q^4*v^134 + 
 1296*q^5*v^134 + 55468687883264*v^135 + 1359539537520*q*v^135 + 
 10181175904*q^2*v^135 + 36534096*q^3*v^135 + 37776*q^4*v^135 + 
 3702086689596*v^136 + 59386641696*q*v^136 + 264378864*q^2*v^136 + 
 570768*q^3*v^136 + 192*q^4*v^136 + 217527883680*v^137 + 2141956512*q*v^137 + 
 5052480*q^2*v^137 + 5952*q^3*v^137 + 11081876080*v^138 + 61265264*q*v^138 + 
 63040*q^2*v^138 + 32*q^3*v^138 + 479702880*v^139 + 1303296*q*v^139 + 
 384*q^2*v^139 + 17160528*v^140 + 18336*q*v^140 + 487216*v^141 + 
 128*q*v^141 + 10296*v^142 + 144*v^143 + v^144;




(* Table 5: (3,12^2) lattice polynomials on hexagonal bases. *) 
(* Note the n=3 polynomials are included only for q=3 and q=4 *)

(*threetwelveHex1=*)

(*threetwelveHex2=*)

threetwelveHex3q3=-196627050475552913618075908526912116283103450944214766927315415537966391196809-15926791088519786003064148590679881418931379526481396121112548658575277686941529 v-642380573903631368790253993157421883896898974234749643551539462562536200039975003 v^2-17202310764954697753704607009293960317259871612756517314170043759170065666635228983 v^3-344093405791208087773360478403925665253105377083356957827463430883130425266591813820 v^4-5484058735955285893872228000450962756898145516720975549255044107035912476207569428764 v^5-72544584207843844333192479803681205078439994101001799155828522194074788755411176702048 v^6-819278557206884624073820724063286741644667869438329458924262991628871212290381046577944 v^7-8063965875806923408120182356357004368401904491425364461866782686689009667774010279912074 v^8-70276079640655437489571889503048709402575277122480915843004636441721734711797989410618106 v^9-549053712380029792266324303955402077344626598702844645631421614681963048295935425780779946 v^10-3884605485640836613412120486630339922256295581259902219485434079072659496128883372782123418 v^11-25096852040343480195141758531590437793216058669163030744268238600126784184000777651824637602 v^12-149097181141799758523042401376493857007290570844688193981586827888969978219044229496721278198 v^13-819380912390430840633305343581334142336130296123732758574792238713632211861447250290456830396 v^14-4186978050980928914346383891555866712587386411804960901863015294481772404157354146800565967808 v^15-19982921388601061512324947224792789217096486588753790656097531640423420484503184024502459940901 v^16-89427441691799267149479306377233487455584555214409223212205655128911774555728624879674450509469 v^17-376575075048501127043622554349202632214254584851156036165071204140243011381426675991978096819751 v^18-1496764805236759425238582676958041341860022607405915735599605917276125029456424315465518294440979 v^19-5631071272760304796800599624757837527550938933618305818337930349753022938475176783692419380676798 v^20-20102974727595189017041473630200637930033526427809553940252371312868028892828705236750499557357830 v^21-68258443761854004558972406385083197747962300941876461695643723596079059181824706714607709555098842 v^22-220895129056325573664090258744921112276637992112257462101098687865888521898261868004735740316568360 v^23-682621203135895024825780043211518813108171182420253964075076012180786888878371987156757271810590948 v^24-2017901929872765574993287640953473400786526877909937826143708780171628069509269623887495432034354104 v^25-5715447513434252314007478266763752586219092956305279667071677569466989565878466346653130955539103284 v^26-15533909593491510299356668907287580083880401091215185437499188680377224301631498945636080675082300186 v^27-40569066029629787190842671762908338325011471463981832889107999697550926458453256252273973130928052396 v^28-101942232580037175513400549477860705143253829405193430649713452556353801477153637338266421435543613240 v^29-246763796957077823691771201609423419323504668987474747344508887301778199141949829910833278289106390004 v^30-576057692264738494832870833248698860969766499083642717733468435773467653919350269229462543985949809098 v^31-1298272377067609573540618514666915973991338796890927190384477093534010151657195912436759040226813761817 v^32-2827553674526263232754091625818364106903394999350615925524624168984796847368407879709694167624154138445 v^33-5956694586063653577594809609737190294220924760698224160321825625286880054687729404730747154600474726527 v^34-12148705442239602941142326225747080403859653058729960366718030217666600897162250587740235538734006358987 v^35-24007343413963014108715589548295611196920156782822183999063418116497894523127482846397913989192716180807 v^36-46003100480943383160754723071287690006558968624140242225066346564409175874753904263770769487407629854527 v^37-85542164152874521048230543908167639074381650663008998597061318061642390073466652483272752171352672205955 v^38-154464222047026180095164531291164711144991732815635196015427404969617682331104692446948887113968816764455 v^39-271030977900405598759776937381988467267445929501855123950111713221206464278254799850704104890652884017950 v^40-462410511959058795824039048252472341331933705988627138796074665227097461397218047261754566148626359107370 v^41-767564961000207251320674027601433063578612777441786698048611127339185689943511186994457666891548989716457 v^42-1240308423694868951477630733489802305407795018647793225130010248923098907783792994154511125420349588744265 v^43-1952127224436069873578965688332396415433827508848332807004217422917331421152442698073914318942495127339225 v^44-2994168755947233776273404636331383685431199577545872010264291457946379253327670955380616021352685658151870 v^45-4477646574812720534850108065120348128531770160766992042823237452804855460554434329236506624699107601841368 v^46-6531829024760187326492079787808603248112415551418527107335196318780128045381320223859930910434940422378899 v^47-9298831034412210780847585808766690067794146172502236294168473903378487106479014606930120273149860552516138 v^48-12924659048182126843574127751214949597567958159147617021706541323618471466617446574343679702540977536280958 v^49-17546387058984558641005468138467692711730848875160004566145420124626976111512161522964642877926026091550887 v^50-23275947110045997314500409116158953656023179549449864591210565497935398124793615317061955279455528492330461 v^51-30181731610859511951288262427101525695570829007511077012178993207603296105504756286476674977487143216198006 v^52-38269912363440418538016653278570651420001597277125391627667163567810838312366886103327199886596337780932279 v^53-47467936606410695493359495445062064059603529265828113521501997161290300524215486300837013192796750561333056 v^54-57612914921542868896056461667778325423314887930867238559268720679787324622748773938222049261822524190055332 v^55-68447452693759590165649890925064369531411700626182724821730648849973985637599777506547462855220755718399118 v^56-79624845087476467067485031557159597466605459695404590351566566797824670286976622709342423012012883159010866 v^57-90724493873756926911725127865364381589105571784594235521055546238133457763480181891468747196089215486705995 v^58-101277046342820226665332492614226715230952822576090833942425047894067306027169391035851116968597433750850837 v^59-110797312960829302139589253632098339739801166915584976086589360572538787586300232612469299011985314027721548 v^60-118821742190428637772698323808585187444089814883080169850528142834038666145446707717201117452319868324387319 v^61-124946357962152471000371089906286011489834957186810150815867031803105541436039820147385526183596364415996030 v^62-128860774980403990917670447420189533922156742375637673301046942348915377225506845836859277637131976562186816 v^63-130374273838803101152921574396955890142751579247035739207899599421928621562106866885542242948503925063267092 v^64-129430895019374974929423441332368849083771045684573414018737922291454840328070340696469663409587293425304215 v^65-126111938422535636759301042533235442299754122754252113752582207628335831601007066755887589905099877088128462 v^66-120625893062013757108430038634996967465889769762061466337522272520338745465780311026722763972492977119744956 v^67-113287399022318678372198824033893397089847573716565560876588970204356296713449658769301680328076711069247538 v^68-104488112834284556487974701893817336517265095676416781172936577591148034568244858352030192999451606428777980 v^69-94663129342419016479787941409454558461733669492403930784031995365584667813057502982533705524420022152879636 v^70-84256826844860250655214341317053103137976140671376116184819026362331783849158000552279379534532618634732966 v^71-73691670544647388641075658461274696365858307209574165442486201235687066814044395280787404203932982253445977 v^72-63342743495437150610942951078862986260695257064144323918683753543496645094194837410399333664754240839064417 v^73-53519743221805588956394141879874810486851625213437341365461607867735679160823519996221911920630711671428474 v^74-44457074590264449772519054385040821816677556197848804545230153627974949498703613090496520960181045809983725 v^75-36311657226677139519459091864295662010097236846025112806103242493001040129123977329223581648087629412985943 v^76-29167276918159311883041269619438581736219860631723541964739281850657686523992857481966743970044615120956972 v^77-23043815045913906894062003917961325180879205009732770220519204556603009125600843785778689377902294772540781 v^78-17909499347893812266852148905730810941905838659590305231713389318668446469575067365020133412298775861405464 v^79-13694395634171351902367390612798099991019093558293973965621521723965369761875988542702042376821115402909498 v^80-10303633909123477586193741301287357599167429326216838245191245444003415125788817224502459291927506396669405 v^81-7629250821918746958547195700448707224525872979546729576910556201871553411636306132022908282160712466547633 v^82-5559953884586022029471921947610475788073949887144670374944429064091802092335824988176950323481634707524540 v^83-3988507050165920348917060761477846167533123199527913606527561794760233874929178793472286408905671753925531 v^84-2816758964356979476704665865022946620415024586864948502212692844862796884887609644702793998431768511366628 v^85-1958563637377120914764106640622618356357199272905761339304558405882313396709650626205958495389926965631087 v^86-1340976668650166505504551104184405554235360740201164061025357955786011024462418808852269636769763231687535 v^87-904160450687450960197542606243549193810393625184341406968011328844111415422417347866739948494763386004112 v^88-600418646814977809529150202883095413972468082553927136126021319220874837498361060936514299600642855576489 v^89-392725683202575383262418131053821843977998566897698176308613245643853840232697988808280212703209390837242 v^90-253041347263224063346486792353641522759151406915270208352035652305234755642565869784182225140435515323203 v^91-160620088791119556945160824380496267598668514335761709214540593216761827142453533895229942022478327503047 v^92-100450504864126204549647559972829150084578219969459470110767071594850187563881318331375660567189288072077 v^93-61899138519923468010506688115950316913261472936854566843065969565765545051850183506026096215631871058770 v^94-37586534562304240420531964435641450686477716618943446084998998336612172416565718069905353547842149294901 v^95-22492039588272862146497090909158415788827931961128488900174755440131768291201616580829984538412775840513 v^96-13264981829607678116670480617251326014582642698328122475836287854201486166550082479022208772265490515700 v^97-7710754893772054334465869307264375953572081750487735461977613870073873785115275516634200753893928602220 v^98-4418038489397280822207258616057449352422515133945418983440789037643799213967656048649879383687372783511 v^99-2495359995236223156807130458173058994979538091578496116513672259674105477104823472157616329055269761923 v^100-1389426713875547193650705009924430080648473728033527754739550378855992709273361584291222274669278077815 v^101-762716756488446916048437942866641956582000158062719094312592958707773206411827165563576084036815258030 v^102-412801747327588432644135452004508974271080482018566403734892640563868391960379095514623521439912859559 v^103-220289949944245762649425538175183002509601799860773609472675030111647236005056949675677998993174903471 v^104-115916708648835128284473109078931129838848083515377053342610690031401943677094659700159953592356440593 v^105-60147539388031470069058357472347506577762854380151045216961362399487771904838105715040849674672634496 v^106-30777364998715199477844255150136410031187903270257452042466802028934721298030610316185735848871564134 v^107-15531273448897069187990099399347595995507798337023237483502774778879912283350825187626019192664254806 v^108-7729726643868719877794219946286669974981423999197232769335188624748375257511666583046674066232822580 v^109-3794207752684204389940445485906929528649252734283503101895754198296065923583337744134919809801255103 v^110-1836942466098105107654633989638735639139778987384843756878595266719895173214310760650538395317381944 v^111-877211235429894002607409563142058252429507366641946417965922893078518541510163673515821834683237618 v^112-413202431221848820860300328197234402119503604890764315693128745739836090689710487682027456208687194 v^113-191993555677085674467241193251808939450639256407743041507703789544275161044695278511756601596482756 v^114-88001442703716292351522036171465513051925761840271599418841264814998429551346043489635622394590209 v^115-39791084444727983803002505780473200555634649209495281660680614188170503776650422567044711326429320 v^116-17749549785536673331459470815570272188233791379956084758888173065516970801947762034075589795179925 v^117-7810997694120983183555968688413511680635397907209721056674217434194046163609460940781083312520800 v^118-3391209339971793394246614119259677904638584423378823797064059887820156233519468585627707876700936 v^119-1452587355694257143997939490125640154940240019245851084002058883252330329323927370182803780726618 v^120-613874350657828330179893395544967397350041574320091373355785619752087885097417777572734678969345 v^121-255962097141684828489916597171599960265479309798922834009318715075675772104293793209426295888403 v^122-105302710996291387952854547058076026560321776504493892217881334056918185543048047748915053034994 v^123-42744414108735190380628477823152006498421601673980845177491596180160907363790347206066485606786 v^124-17119960799474938740462496678042079347364589914124726434771432085885358142981775503822524818720 v^125-6765764543320929055289182353956430462853247027379817071217665337465419623545967253291474242391 v^126-2638325357985927249077747791601357793923248004482555451114080088851603995640504912343246402613 v^127-1015180707274357725197539235166981833001691277535630612145900629538244259433840646460003575088 v^128-385449623504732681043952903930799771518507225814905072800833361949810333051806659182700348013 v^129-144413064119127468826801421981966608096446454397484509444289052574798668225987329816659250948 v^130-53390607503108474550688403676875739308295552855617519031331943488015455194904898188163975971 v^131-19478133708410778542184113017637953359352251141511610875054579180875880427315381829938740770 v^132-7012262598562629282093899307559629625660582875955506717425162177532500398648653169532943708 v^133-2491158115709680993645030046951617460974214075635210406730086405803988767989376781620579665 v^134-873334019390642378186932874502015863783735822829875535188652937585397270569816409138592087 v^135-302133473467239080237847996915747423124877519748507627987284655672948933667205259555664542 v^136-103147779984305039242812235827328478791664674402907991484305579088541743129817963007838377 v^137-34750935167130818014322597092287347913344770162196197827693447950433878340456808016127774 v^138-11553710752445236451378499418904759959676826768219541235702287613258873049145259915939982 v^139-3790770773633379938137530548085521415401891557018666847665752603580517174591434952767749 v^140-1227402789868192808762359857274806794626130325403345235315711466725816111881214523391575 v^141-392195511252598351147010569178835826766474062127857512843445891492678442552272162624815 v^142-123673405311483672872808731009464484877558437324798913858810692996565735763740962026704 v^143-38486670634098134719905412811168093265374058430177528395462572540816347388766465752349 v^144-11819706710573829029782897384629799386753717674010236970929588366543075652019308555792 v^145-3582343761242581357620756685175839152839849786135446273724886215759709716348414006379 v^146-1071503809314808235655802013695118388035360561180893593460788682586011757392878274719 v^147-316291543849305127646787152006362797882750751037148381536349553223218532435019585948 v^148-92140398019408199869333694970605335879881311754506407373999907055291809723150647070 v^149-26490011016742731398929183615067555864324428344438692201395933478442066142805350215 v^150-7515956071887051603127011296131744329410494751330996487532868127671532401159316915 v^151-2104535755998032196453333077536013214699589646879521628361130019980828165233573894 v^152-581564126863958138402873833840537639835176798978126636108210538311721165523051429 v^153-158601207414668513511351309370850455965938818597951631543644628456505273928190349 v^154-42685480211609523683126263191923054258620659788681561921150149997255172936644568 v^155-11337425776230757660970851427975613398349012405475572420554331586279220490512865 v^156-2971689005929812254524275286710090505348804268613389876079745771173921247417689 v^157-768667736114036901604007746969959972249517192728605130188041350965498871726015 v^158-196204669237481907228057722191064747705144136864367274010929547663826414617384 v^159-49419796984655691057383866250572095734295406569275006059371875399072085899478 v^160-12282726068486448023858019103389579837750961988244455194737531732429076715346 v^161-3012081498322108773003530479638896603235129355223868496189959512084947639785 v^162-728762797195777850166853646920482178297524792205537449238004672537650858437 v^163-173945991705841404696837571953292542236035087959389626476055733656812121689 v^164-40954584330798651465862795226061006099673861637067401679441997022856229632 v^165-9510185285257290869972464021335141474962240546769667417434612756443636478 v^166-2177692204608308368774987823942320573058903190874579819390581551202932049 v^167-491618144997580835072578613528524812233326426181096301682490456856041244 v^168-109385769910972124322424074799394334194530705786691261764782501176320905 v^169-23979530005939633560089283980427182154653472884377669885566330525710268 v^170-5176916352670830213421009764660335888822730458727714628854571467266754 v^171-1100022109016014703469597507961893725417876839588073068330851243447006 v^172-229883588413284787930659535059736546405452608392238673958439575660317 v^173-47202910663961261021113609960039933329323784499209974736872781542949 v^174-9510975010826670221642691826875858642537711261169801057374809660826 v^175-1877252328510710132527702698411260054991027909104926150282226719194 v^176-362091942497563816442631197576914497750283258952484476317682451132 v^177-68018257026223344059930873223664289788102016175646673746741307040 v^178-12380223178588075082906605818784576984838012759991655356723837714 v^179-2165924043526214290537500164754149308326621601324756769835973641 v^180-359282301315744568845013148057676428616337306065191743391126751 v^181-55048150589025556846350468880254012106487538837375728930111268 v^182-7330864279203311816793954200752199707907704297048910496140073 v^183-687779085226689082258672364634356624863203870118656494479770 v^184+22051958150515840429658669871985601944233921617690307511017 v^185+36149855321064819902907108592452056946244199641501513939881 v^186+13347050043373633907015314705403791051164331982420115041241 v^187+3809423626895700611222945948486053993369771925288237105553 v^188+966436414748829742023924818374414494953942519956460641713 v^189+228352423323746208901498909440081242096608538554562253084 v^190+51334050511196316473333076162897863778599061015326549349 v^191+11105282661112717773995004487754226134372221451612364387 v^192+2327577953873315109505334667630367588290601545367769955 v^193+474640446570160032690743448331785869622934418051043735 v^194+94428620564542360737931798949659403179663710879662595 v^195+18361442169477757389005597612245816698730804711335420 v^196+3493715804072297787512438532631836378951241994225460 v^197+650980249550423819810308426416615327766062773674791 v^198+118830738357296804842852000040948764370694847936473 v^199+21254202116339101407366597048181364657213513737581 v^200+3724824321547211235908018028351161470996835492085 v^201+639489050055378227509466125823209588839842099115 v^202+107520342733394663534213318011004813416781124264 v^203+17696719047042521323081098057233866277266214754 v^204+2849771822371069236779236406088262474244761461 v^205+448718164965693915003820876403164099738244985 v^206+69036344288937140909755423000839861579742170 v^207+10370081601410183686030911075154008866137581 v^208+1519543418769623882977910704273262078900997 v^209+217002227940582011463743597996352527701689 v^210+30171466853035988276954508076210860932067 v^211+4079790990616128463914560048874355611021 v^212+535899139212307692566336550694133008086 v^213+68295375573342308421660244613088464409 v^214+8433063668178470637519819723075552606 v^215+1007509441773511450739923483556410692 v^216+116285246200548043997185067317644672 v^217+12945199425956844087756570536219256 v^218+1387551180961367840405872017505773 v^219+142934957124694619197609931427684 v^220+14122433883685751662108312905903 v^221+1335447560148920962434723220353 v^222+120580770953969080469404096554 v^223+10369632504112738236973404666 v^224+846997743415421028264571935 v^225+65511487500566154798784752 v^226+4782061044095033745710064 v^227+328216139440181930723958 v^228+21093269239789106032611 v^229+1263357285994056184776 v^230+70142483500321800276 v^231+3587809465112828625 v^232+167859097599186927 v^233+7122402640810800 v^234+271278302386680 v^235+9158487046758 v^236+269726828472 v^237+6786959544 v^238+141827112 v^239+2362473 v^240+29403 v^241+243 v^242+v^243;

threetwelveHex3q4=-34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216-2076179398915124600087961098396804655393828795730666492388524442803197573458782614622319148502351872 v-62804426817182519152660823226503340825663321070852661394752864394796726597128174092325154242196144128 v^2-1261408746053370389840941864844708628442713107706113060781802881780617725724551612296472777661960159232 v^3-18925024027173521706239292899730123435369560044583690911400271710039521881318509401849508513332844298240 v^4-226247075914037468410700991908496881861286078485683786883423407686565404773016809048019389411169751007232 v^5-2245154668040535634722817242061921854104975186650064933479617429502974009143404150290591235118106880770048 v^6-19023159648859360278803436286340789832715622429434307373404131866253352813640942195900536653391611809497088 v^7-140497524535557857076070094885669973094175982953343280724152299649419187999281547689310683405184382332305408 v^8-918893574265256834638847386649130514269077727199986998776219729167951012667571189622034434084888926698340352 v^9-5388756063450446656296236871010511416237640788942532038165710147400180056696736002059217567414768739685498880 v^10-28623605740365179770670494533992700843299769882189744766416812099322961915495209265338033010950537056951992320 v^11-138866476847572343409766077005977251673985641065626797404495698997756312403649882929603758973453243917180862464 v^12-619661486751085345348664694674880037323640444099920589309733543648056194063090188261046075050600258215285358592 v^13-2558544473395152556548711833559117126965697411163396960816243987161787181802899247716576134900298561456607068160 v^14-9825481497650516945403351251831482808921471686145647270545095027659909161680364644251182507635867765736462090240 v^15-35252570540761995858231488775646706392840414337960256499550892318181679559433294656133657450746122890053081366528 v^16-118637600234809752417264908371714274721544217990963787967512493904687320795402530942348779242198663943190057320448 v^17-375813351053371605757468098441290658462389862650504360633837972689006833752466687727382304936297364155887612067840 v^18-1124089000788584072581738107268865136189770500137621992855400954605526869808855498938620639748909195520753581162496 v^19-3183683841792389169533411452932966814673246609038718245266956041089094188429269668473415624402896892232046867382272 v^20-8559805980868884004291779473316761212775579785180211910391231122182274561363947831602048433637764903463362349760512 v^21-21898027384087437239502170974064527184169666909128527533863414664547528352541674485465796602606764305132297480306688 v^22-53415500003119311726983757013411752925711068827494680327525003133332114246115630712742786375075921266400628964327424 v^23-124476674274403846468578564620813714135188346154883373382762154620680553472202055645821634020671266751899279286075392 v^24-277610914928171470807483517405430209238150327195533500857274612926907671879582696989133398245714764267103296770015232 v^25-593502759748348778593427078037566905148964985480237876577556391377012614648282893138988860535361780169707546161971200 v^26-1218157120747472463149674202963149422503043031699823541515044814226882871413220056309411805204121195990781028957421568 v^27-2403740764208592045328027120571174867800197757109304841907154175998300884044557022405319432182686258955908155097219072 v^28-4566071402094107931667044606063330257064949812482177106407340096812719494141837085067301935786688831166024221764616192 v^29-8359828473891494556653025837713141567866727489251302636149428579309106611050306998050507378359963452903855783782907904 v^30-14768827988697668851177747582549850016842556030183979385898728458594887038173189905604456449106298204057920485376131072 v^31-25202978687593962651088097730931495495980228199940214292587646884310081578125628196891492226315526711412220171063918592 v^32-41586241524199038834495659334679855133533274096443675733933030502474880711009625820199471452119295608954367080744878080 v^33-66412268856596451093197762774406387755248372472646965690908759404497796927847297735332995905319341779148710552105123840 v^34-102738448595236832683806355452524908365171229111981148658850719700149544823661418756570392949824405766761770842973011968 v^35-154087421188003226826722392779850316760371867401361237485513201798394694560935519980417022178753663451380101793187889152 v^36-224230317845066876289556544492081832575896333538859806284615804233882805724991180029463666976574298185516714952140783616 v^37-316839610388400776519601037591309194129718029619683915268728428257513187238395464784930505658543951372671931216740483072 v^38-435021372096349228711467987245279283075769996547120034094493824963830224007293553653783140359002982616963173747750076416 v^39-580764303168866010704990645697705173947616825465398989141224835811401778248012367161678398457971795002372951969080803328 v^40-754371021362452549359071543365577964134313665734898412263513018773783650327106762952502188856934715639138526543319400448 v^41-953959160767094610548316638748157481458922705433181466410742652947461177312886554852652699322343879276967806167240671232 v^42-1175128935559430224096418094769956679308058156011172674876058833382472952049676692054257896973434625365141378654357422080 v^43-1410884971706239667241630696327672673998417523699792459094466336276775053697790633819431839524145692779245663827313819648 v^44-1651871892709633819693888206072019317313874891927707718530388782516184428442226170316525537710692489600346544163057041408 v^45-1886938428249454993616321938145893537844877172675502407245297740719437365262786120607554874330564536606366517886258774016 v^46-2103991157534904439200035343360201292569979241785954533552137287594604187842815171432038184273205833851637692940645564416 v^47-2291046832708614265159313396456161477301382048592720796377229386594175293284393060821409562928172649473466878418376196096 v^48-2437352564261774533618605058714383330470095974547354392229042093175435068117762254534118171709835632686491892779338170368 v^49-2534424873324775679180266800018441336953486500088911435572991704124102947136282485290995542582006008730217429571179905024 v^50-2576866212282210709522880456181206215532845601805209417015055783646251844763205194902481730105965009819362081733659852800 v^51-2562849949244060328655385711276858998520018620230783247074823063182902393914167304835687258015519614683221575434183376896 v^52-2494215623180101006171859576442877686526958817358414718873000857223886340558232598229359578833552718702023056312275828736 v^53-2376175411173901773534015623736459672956319735943258247454212765552558869967082712723728083434859481899608724978647695360 v^54-2216688845230404197755623871937940205761027822026445778653111061445617095062871882210407840334918044624899944596681785344 v^55-2025605850873437964619275793534844525324330092992194834797706849608680942649130762881588443774923839585599911875892477952 v^56-1813701554620764394719568757857213515449595058409075353571041299012455150468476682741859899832054812558655364164684349440 v^57-1591727928223068450545604883740396817474921134193379694112028272452031882256413165789893605949443646793059643995294007296 v^58-1369589535096479311032685000475616135092528198720751085113954255046600114569077311014361826531809922363225311967189139456 v^59-1155719102882126999280004934560144328433541722388551421605726824787455707447678263109389626681319663915071360477329096704 v^60-956690742378180444001778886508683751568554669584248867398602529001098030409901612454118344663991089719773612264065597440 v^61-777071675559731770231643653267670117634507403819482509096205070927060641240491181382077056019653378723368717009456988160 v^62-619483131355066046241516715941535230276764304446355262279782603558998736964002035231002993251744694114049834936369676288 v^63-484821086117841936974319869152755586963833071513731515071560958238224503162055953888141259776204370575985617629037461504 v^64-372578721493210557282049848249327487202736260422639326442814883092288239533153541294876057193656054761336662895812935680 v^65-281213667951135690727849885948364754262283213134236648037225566482578872397653707512402028620664242413773823570666848256 v^66-208511710842277847084071562275815949347309784720445877285332586079870773934186934661688677963841844685300351947476303872 v^67-151911487153319616762871357756350340548910330252564971726707792082277520618235390116330815666086481836361475840783941632 v^68-108768766757733999521639750939851495585741513985879850368482875065801824058700369300044752284301452642324116294502187008 v^69-76551804999955289554213023043452861494418453989547660735859185613904497803579857513417680169016341554940566789479727104 v^70-52969463183233177892600403747970745023169343566912817339780580254306093128766054649081827869183333574829060044210831360 v^71-36040685075397389428245394786953202495174308842619398425739961484041706015613281194807748898489032918048380584252669952 v^72-24117568736097286091985203744158812161197948741800255335998695324864618526095275620445057291858603344995814556339011584 v^73-15875232478215096885188136943460148986047589332558519224490399937842257230430705721719816639191495579041608194592866304 v^74-10280713795276635831399341095318863894040352241947197646667758109918481530384122716051993445024055921482421315204808704 v^75-6551053260995217269106378142178914243089591774947380657976116442254115059840073403616369247604513704449249037676183552 v^76-4108179387304371557072922718421563425877944653174580860151798306796302175045251053485447692676169134469999913590587392 v^77-2535721308486428078627259316385248475734537690686291261890307298359330249558675591883353682768245721868844611747708928 v^78-1540737804079183026451463588720358161076356243521608757245961028808341709621501286545700088930687381212416007754219520 v^79-921701246717944917391661550763895446714381917756734565131781665446617487138124617128487094128827390670215814041305088 v^80-542928817855287217408033482711563839001617923152585198106946915264343305328733963262571049244358179792004742704529408 v^81-314950261126430094615784005581722756965980551789399268877061384044572808769515400817650461647362212698637369367068672 v^82-179945323182789557153419627712124149769683627617095908974769057609189807731114667738753748404330471723426853112774656 v^83-101272132611870844943246450013699897369438461872982511086769808341988619293895598650231352114982036980801222966509568 v^84-56148690364837355564505920446265539391511867353902557038721795232324832520299181401651100710057826980976875947425792 v^85-30671662910519670618206426142508444303861026218522091481920377568698058733098101467571024519779902116617922109505536 v^86-16509315406203041145562641675827035779247855418596003560284708536216040550842512264032093530058450628681712258777088 v^87-8757078544223843080138369114608840588753205922115046218946707326889703909347575352907509963977470665675011474325504 v^88-4577945860244575511508483211103973771342462526166404337891869689423609550601764273616049383167568349682699918639104 v^89-2358872802399872406330039380509616133369428447081256633684117894999044732798579033034460612243278652501849647611904 v^90-1198120739089318774134072138879972349878890700209657146769371422594588727544116978897460127038798146732073724936192 v^91-599925198275596583280966921382035384295351564700861401881678155977493346194613148913911583891233629101388950667264 v^92-296163078741057313442333139927620366834951526288512769756772299640390405277212165639311375631255658483598583922688 v^93-144157578068290282866939729665814855520197423000791598056434042533518546626494002837390608904626311159555003777024 v^94-69191205129033766109794017736476864604117629648306970090168737763222588586151673013769065193727794103275504009216 v^95-32749446672758926884076004674007033124774650892596724963069117028103939405839385268254767801603742224356181278720 v^96-15287209432729614304951396254317117560066425631662040944942450593280851446623443348811276375161545691301949734912 v^97-7038075538882245855958736184371311784201399837552354465473666558078315439488358289216748270235530663069860495360 v^98-3196024994981709985170107340612201728942072176598550615064635587806661392614259967765021666305979539907546185728 v^99-1431610403834986243310317335977045069329137672334071970445236153929203238702770266311120057828864262474460823552 v^100-632593487528848121046947858661430469881027977166802566647831756466056233217294638626491423388100815015032913920 v^101-275762636617292494403087443738812207413756167697168870133522835988823155202840572308824450864173484644228923392 v^102-118599135770497672189494592189996447977236436834125917107303809499339097124398411239663856586999843068198256640 v^103-50325317874761958356142760230418152501574271660493908601863758997795343126667363448284456117279306347165253632 v^104-21070406268602618066091898393144687182066996518526393572303084220661243958446468831652661954739200182338977792 v^105-8704867285513570947106249181686016525070378475977256144945196411882355575564722936768689594393089587525189632 v^106-3548744823215411758588567949082541032751666763122567272252837597035739326559170918680532838302102739644055552 v^107-1427678208275916575249934862030770752482908720243256557649709388886500109471940255423469096117494324725284864 v^108-566823022365423559635104065783831720278522759275527352947038418965851612762093217079969022384404681231171584 v^109-222097661671447938163273413407151312765351360168140089567753483705437927620435598585147813683136302313111552 v^110-85888841138486863841431708338597813149464071493606786125857706213753743386247610360115389953555636768735232 v^111-32782480648367325083106095022545375085888565139094570719617035678883759036974194362044294393694322549587968 v^112-12350213021688870864247840913384400590112313466228791112733765320339360907845741958380423301711766021472256 v^113-4592499472051272604716713823097671462417059037461376274484456501493875499113168300114883756662682191659008 v^114-1685697033134502275146024425488337931443285687417225119037747484446087056332567710347806513605850913832960 v^115-610771339412521226010942273346503661169224761418875600134481596146528757029517653435798765754338296987648 v^116-218453381315599163413605271638029572930806501278015113358782040734844815844620935515905562525045807382528 v^117-77131448386537890956938777062777221237371151406911712552485791613607070447367557553731779404251193671680 v^118-26884857941576554592128601393864237743398187885613912737390115615166695617375457598269535572099145400320 v^119-9251195940540770827406531793339530424380095394869707834876660113431365431989934867269021608421607079936 v^120-3142762956819970912048910855754133150404727763274152913118602459777943064783709969145055554371311370240 v^121-1054042593843181529974608323343929398093011238246261432796664491238634192758262033648247456503059972096 v^122-349016637913329385182762516696000901595859471382496097876389244180994934406943891778026726593442873344 v^123-114099483313666695405047434739159571991237852011252862297839990397375320149862443060058830054149324800 v^124-36828028996656776775932438112663868849932558063024943089867731699306603338720022069568527685182816256 v^125-11736477307584880030644993803271037332895993796101457199248965456356432868498280580979481875153158144 v^126-3692907007894459193300070353538966289098549749760119984793601344323549780966357032759605725409312768 v^127-1147299395586488113437204074663586962893312763669335462751943908363026709708642077282509230834712576 v^128-351940358289855651386906473004108869378803009720608648566892588629309383654588939630966069245509632 v^129-106598507442489097805036730754250304811963557563464347007813410834199895845472920081113673050882048 v^130-31880747171839720508620203784370140968204650718397957597600429778903357275579101175337921902804992 v^131-9414700769876880920822070055718706645485673972703950779748368901311547900132743486470376587788288 v^132-2745303592102268538040067528026650336518636722767426432021788197145360510004950164712391381614592 v^133-790469437559502184339301929333952338672145186782086405200924693682765780551297742813323851726848 v^134-224747854390053913957669503511501256103557240685673912796847654865700133637537446324538806632448 v^135-63099606315480723740094539741981524321160431925851425067680424225820453837876696888367076343808 v^136-17493761798231212002250170762268748760102365727061336557449314600034334984753248098236330147840 v^137-4789278534959066973549952346106442002720266689098302194472682490863727506577259663212400345088 v^138-1294768846278990939814023878873407037828001530525615919623545813427209023383367463601713446912 v^139-345664426416911204905434144089147336665941229770310132411599448542908041594356404103042564096 v^140-91130263522305045319276147097919094000250235468638415771572847508753431466289288049623826432 v^141-23725831666121445371355485890053077192686269336740908262559808795464962908365979950426095616 v^142-6100097289479721915713501310962654161253672286388499937635801023304475639083865201400872960 v^143-1548868203659618931165293115161879149119543483149528289394723105926737218333376045559840768 v^144-388383475427349337638906648759905020004121518837411396671627478088215131320666854327844864 v^145-96179412950157885584666910305868751232807748912839613373010486474016795518516962913157120 v^146-23522608283023885063422182724087810963345824711120390661325120801534091739527974754451456 v^147-5681696811785580243140258591314979742594881282118307629811974577280655408172368761192448 v^148-1355400004585683015860924415609833548112170017083592353596068420423558868669611450040320 v^149-319346202278918712735058922763646706367249224472312868345345871987663265000477859774464 v^150-74313757612536937384354825247552437816357919652015426002807642579142044477363394183168 v^151-17080419784656460357024576550469389793554316979282261572097250072916016046696102363136 v^152-3877560860806238661221508780577652654406282834132318302967526845108499154090626646016 v^153-869477894827739299254266268328388132362264684507109067047163381369857844410671890432 v^154-192578332418276439809164080372155747167917679798238086734390307321857534508530745344 v^155-42132210380946083681730991572781175930411459973983701083016153775373017343874744320 v^156-9105161730361389553273645655151183324866457263939392266484698481081080208524029952 v^157-1943729009153416272063274075459649178905655234792351818716901069659651956005885952 v^158-409888240732980409098516539083655897473140446711262906181607102054263759515667968 v^159-85385184923804067120228496375062873718768322736346207286858434839382355634206592 v^160-17570759676432596735452608050551626156907270600084241129963158553321558927232384 v^161-3571826953607036431859901027956666107777036763446756642831044861697585449700896 v^162-717264615511046621987102550600304943050579012691934786217072060296505625720640 v^163-142282016013995585392215435091454092377859706876527414323715878378893914846920 v^164-27879723553375947775433306834309193550702473644950313083087354596595510826328 v^165-5396012184372323408327756309503346482853874957420874383713425069536445010358 v^166-1031504441254313166654474830648790177327934788496718621215332734132624698950 v^167-194731970780024382496850939419733256675739083813419099740401967371664789128 v^168-36300137622639917283826683511761771574175609473491027353442419132919329343 v^169-6680339374205051935606882286906738193920916067887401439158809350756016392 v^170-1213369692298949412087754687162741601862485350700052630260560789099034130 v^171-217439719735435328979211039186807138951064415616890098224001192852246640 v^172-38426577422788691363972733729155130561545777045214016698080848395438834 v^173-6692670950223827885333568830017626167994508595049985559201749388188788 v^174-1147829000156690158270984781543415461207769558048311709869075605301319 v^175-193629125147070132744728995176923029673133030730316659916495597835363 v^176-32077561164191532856498106788672179614143677309122997870072795649734 v^177-5207373202673602853127265078835865134202827080816045266258846579096 v^178-825762108339896046925829938856461106677912835203446416763471282540 v^179-127311437750133197608934231955313549405103913876194474131407292038 v^180-18942862061456854541047925129095069932337064046383525846437076265 v^181-2686352892904901436587356078387312445857531898839861398561363153 v^182-354647627037404030010055477043744514283913138697542350859070171 v^183-41338713690956247576966901556694229101637331107691782210392561 v^184-3594029738469129395502369657311632312654296798877067689819029 v^185-2890291185028086343433149747186115190158938120863218558952 v^186+104897911270397712903559147868810817703776642222627900727293 v^187+35710447876580585980730120113785154862422703957231113038549 v^188+9037358228491476929636247176006697483047899302086963134791 v^189+2017133089176210706065750900708399436296639673081596906210 v^190+418804321442683319436645232751480358706117022433856654287 v^191+82812348503552226870609863145634657090719959117066456850 v^192+15789336583580783878555675741215167072095358661986782179 v^193+2923826920826619373945784543323031282331603411968986455 v^194+528206629295937388697421671521121377246309592576986221 v^195+93362406851248805997864702800575279957859992795617030 v^196+16176025402677373443218625579104694789426257368056603 v^197+2750603534614813502091280755444376124709233306858115 v^198+459368868751539295095276780251274106437896391483021 v^199+75377956614898053484022242139191496795801146291683 v^200+12154437225811469565395881039912294514928628830087 v^201+1925760289693115393206603168125920922779070542670 v^202+299738866520743676096184383083036736660171603739 v^203+45813458542192159303322978651732679270505431507 v^204+6872828313071142026547940700469921175752878325 v^205+1011362802322371535320923530174394974305792798 v^206+145882052256670218273591608866501397722873677 v^207+20609862743480243728890078480424323034405674 v^208+2849339123475136347230284712032234919192823 v^209+385114693843121711687178475225719043602873 v^210+50834451541672364653256087025602873877627 v^211+6545720939356674897719853536485110719730 v^212+821222163658949285467585468403662249413 v^213+100254167958698471101391703866049255657 v^214+11892637554750570386346830372337648471 v^215+1368805470974412841514723969777114457 v^216+152616913187118491194474444468883541 v^217+16455950320396446718772154325278840 v^218+1712824837271652432963833110143243 v^219+171761697710432512713755619270111 v^220+16559767155192308682606651913713 v^221+1531503679989491524321473230658 v^222+135537887449639396228706873469 v^223+11448171803375042652568783494 v^224+920229830909819105271142689 v^225+70173868732948365107364261 v^226+5059064741659432033005891 v^227+343491103294762690518390 v^228+21870201692154489171345 v^229+1299543213983227159275 v^230+71672581917432593757 v^231+3645943982246459421 v^232+169818701574440808 v^233+7180074661217850 v^234+272729596287087 v^235+9188839459017 v^236+270233168085 v^237+6793274466 v^238+141879438 v^239+2362689 v^240+29403 v^241+243 v^242+v^243;


(* Figure 10: Square lattice polynomials. *)

square4 = -((q - v^2)*(q + 4*v + v^2));

square16 = -((q - v^2)*(q + 4*v + v^2)*(q^6 + 12*q^5*v + 72*q^4*v^2 + 272*q^3*v^3 + 
   4*q^4*v^3 + 696*q^2*v^4 + 40*q^3*v^4 + q^4*v^4 + 1152*q*v^5 + 
   224*q^2*v^5 + 8*q^3*v^5 + 1024*v^6 + 688*q*v^6 + 56*q^2*v^6 + 1152*v^7 + 
   224*q*v^7 + 8*q^2*v^7 + 696*v^8 + 40*q*v^8 + q^2*v^8 + 272*v^9 + 4*q*v^9 + 
   72*v^10 + 12*v^11 + v^12));

square36 = -((q - v^2)*(q + 4*v + v^2)*(q^16 + 32*q^15*v + 502*q^14*v^2 + 
   5132*q^13*v^3 + 4*q^14*v^3 + 38359*q^12*v^4 + 130*q^13*v^4 + q^14*v^4 + 
   222980*q^11*v^5 + 2064*q^12*v^5 + 28*q^13*v^5 + 1046782*q^10*v^6 + 
   21236*q^11*v^6 + 406*q^12*v^6 + 4066484*q^9*v^7 + 158744*q^10*v^7 + 
   4064*q^11*v^7 + 8*q^12*v^7 + 13278625*q^8*v^8 + 916428*q^9*v^8 + 
   31520*q^10*v^8 + 210*q^11*v^8 + q^12*v^8 + 36774480*q^7*v^9 + 
   4237876*q^8*v^9 + 199952*q^9*v^9 + 2848*q^10*v^9 + 24*q^11*v^9 + 
   86617968*q^6*v^10 + 16051984*q^7*v^10 + 1063156*q^8*v^10 + 
   26208*q^9*v^10 + 342*q^10*v^10 + 172812576*q^5*v^11 + 50406984*q^6*v^11 + 
   4780864*q^7*v^11 + 183232*q^8*v^11 + 3536*q^9*v^11 + 12*q^10*v^11 + 
   288260796*q^4*v^12 + 131602044*q^5*v^12 + 18201985*q^6*v^12 + 
   1030012*q^7*v^12 + 28786*q^8*v^12 + 258*q^9*v^12 + q^10*v^12 + 
   391398432*q^3*v^13 + 283454472*q^4*v^13 + 58380636*q^5*v^13 + 
   4797808*q^6*v^13 + 190396*q^7*v^13 + 3184*q^8*v^13 + 20*q^9*v^13 + 
   411015936*q^2*v^14 + 492411888*q^3*v^14 + 155785944*q^4*v^14 + 
   18726760*q^5*v^14 + 1048270*q^6*v^14 + 27616*q^7*v^14 + 310*q^8*v^14 + 
   300672000*q*v^15 + 657740640*q^2*v^15 + 337194840*q^3*v^15 + 
   61031028*q^4*v^15 + 4853452*q^5*v^15 + 188056*q^6*v^15 + 3328*q^7*v^15 + 
   16*q^8*v^15 + 116640000*v^16 + 610242816*q*v^16 + 563831112*q^2*v^16 + 
   162476328*q^3*v^16 + 18934777*q^4*v^16 + 1043134*q^5*v^16 + 
   28210*q^6*v^16 + 274*q^7*v^16 + q^8*v^16 + 300672000*v^17 + 
   657740640*q*v^17 + 337194840*q^2*v^17 + 61031028*q^3*v^17 + 
   4853452*q^4*v^17 + 188056*q^5*v^17 + 3328*q^6*v^17 + 16*q^7*v^17 + 
   411015936*v^18 + 492411888*q*v^18 + 155785944*q^2*v^18 + 
   18726760*q^3*v^18 + 1048270*q^4*v^18 + 27616*q^5*v^18 + 310*q^6*v^18 + 
   391398432*v^19 + 283454472*q*v^19 + 58380636*q^2*v^19 + 4797808*q^3*v^19 + 
   190396*q^4*v^19 + 3184*q^5*v^19 + 20*q^6*v^19 + 288260796*v^20 + 
   131602044*q*v^20 + 18201985*q^2*v^20 + 1030012*q^3*v^20 + 28786*q^4*v^20 + 
   258*q^5*v^20 + q^6*v^20 + 172812576*v^21 + 50406984*q*v^21 + 
   4780864*q^2*v^21 + 183232*q^3*v^21 + 3536*q^4*v^21 + 12*q^5*v^21 + 
   86617968*v^22 + 16051984*q*v^22 + 1063156*q^2*v^22 + 26208*q^3*v^22 + 
   342*q^4*v^22 + 36774480*v^23 + 4237876*q*v^23 + 199952*q^2*v^23 + 
   2848*q^3*v^23 + 24*q^4*v^23 + 13278625*v^24 + 916428*q*v^24 + 
   31520*q^2*v^24 + 210*q^3*v^24 + q^4*v^24 + 4066484*v^25 + 158744*q*v^25 + 
   4064*q^2*v^25 + 8*q^3*v^25 + 1046782*v^26 + 21236*q*v^26 + 406*q^2*v^26 + 
   222980*v^27 + 2064*q*v^27 + 28*q^2*v^27 + 38359*v^28 + 130*q*v^28 + 
   q^2*v^28 + 5132*v^29 + 4*q*v^29 + 502*v^30 + 32*v^31 + v^32));

square64 = -((q - v^2)*(q + 4*v + v^2)*(q^30 + 60*q^29*v + 1776*q^28*v^2 + 
   34560*q^27*v^3 + 4*q^28*v^3 + 497104*q^26*v^4 + 256*q^27*v^4 + q^28*v^4 + 
   5634176*q^25*v^5 + 8000*q^26*v^5 + 56*q^27*v^5 + 52380960*q^24*v^6 + 
   162944*q^25*v^6 + 1568*q^26*v^6 + 410593728*q^23*v^7 + 2435200*q^24*v^7 + 
   29376*q^25*v^7 + 8*q^26*v^7 + 2768087280*q^22*v^8 + 28494432*q^23*v^8 + 
   415680*q^24*v^8 + 448*q^25*v^8 + q^26*v^8 + 16291677120*q^21*v^9 + 
   271945856*q^22*v^9 + 4749952*q^23*v^9 + 12480*q^24*v^9 + 52*q^25*v^9 + 
   84680542336*q^20*v^10 + 2177118912*q^21*v^10 + 45681760*q^22*v^10 + 
   230720*q^23*v^10 + 1392*q^24*v^10 + 392263451520*q^19*v^11 + 
   14920320000*q^20*v^11 + 379706880*q^21*v^11 + 3187072*q^22*v^11 + 
   25600*q^23*v^11 + 12*q^24*v^11 + 1631118586560*q^18*v^12 + 
   88878818080*q^19*v^12 + 2774587536*q^20*v^12 + 35113600*q^21*v^12 + 
   363232*q^22*v^12 + 608*q^23*v^12 + q^24*v^12 + 6123619223040*q^17*v^13 + 
   465640696960*q^18*v^13 + 18016972352*q^19*v^13 + 321528064*q^20*v^13 + 
   4222144*q^21*v^13 + 15616*q^22*v^13 + 48*q^23*v^13 + 
   20850913721984*q^16*v^14 + 2165383668096*q^17*v^14 + 
   104686039072*q^18*v^14 + 2516248640*q^19*v^14 + 41620032*q^20*v^14 + 
   270656*q^21*v^14 + 1248*q^22*v^14 + 64619846050816*q^15*v^15 + 
   9003244165632*q^16*v^15 + 546767945856*q^17*v^15 + 17163568832*q^18*v^15 + 
   355483776*q^19*v^15 + 3557632*q^20*v^15 + 23040*q^21*v^15 + 16*q^22*v^15 + 
   182747576357888*q^14*v^16 + 33659659981184*q^15*v^16 + 
   2575350665568*q^16*v^16 + 103478598304*q^17*v^16 + 2668900952*q^18*v^16 + 
   37787040*q^19*v^16 + 333536*q^20*v^16 + 736*q^21*v^16 + q^22*v^16 + 
   472398616676480*q^13*v^17 + 113646296236864*q^14*v^17 + 
   10966405638208*q^15*v^17 + 556914818112*q^16*v^17 + 
   17796203680*q^17*v^17 + 337322560*q^18*v^17 + 3970688*q^19*v^17 + 
   17664*q^20*v^17 + 44*q^21*v^17 + 1117009605936640*q^12*v^18 + 
   347620036928960*q^13*v^18 + 42298668909344*q^14*v^18 + 
   2694231139072*q^15*v^18 + 106213324960*q^16*v^18 + 2598101696*q^17*v^18 + 
   39972096*q^18*v^18 + 292160*q^19*v^18 + 1136*q^20*v^18 + 
   2415294112851712*q^11*v^19 + 965224488185472*q^12*v^19 + 
   147994048664448*q^13*v^19 + 11771735339456*q^14*v^19 + 
   570762945216*q^15*v^19 + 17582563296*q^16*v^19 + 346888448*q^17*v^19 + 
   3723136*q^18*v^19 + 21440*q^19*v^19 + 20*q^20*v^19 + 
   4768707508891904*q^10*v^20 + 2434894969251648*q^11*v^20 + 
   470093325992544*q^12*v^20 + 46593869499872*q^13*v^20 + 
   2773752123936*q^14*v^20 + 105906822624*q^15*v^20 + 2633856120*q^16*v^20 + 
   38777952*q^17*v^20 + 318432*q^18*v^20 + 832*q^19*v^20 + q^20*v^20 + 
   8571592374116864*q^9*v^21 + 5577528877536256*q^10*v^21 + 
   1355782114633088*q^11*v^21 + 167355531335680*q^12*v^21 + 
   12227723924352*q^13*v^21 + 572996543680*q^14*v^21 + 
   17705502016*q^15*v^21 + 342138432*q^16*v^21 + 3865600*q^17*v^21 + 
   18880*q^18*v^21 + 40*q^19*v^21 + 13958615811562752*q^8*v^22 + 
   11577475954684032*q^9*v^22 + 3547142359414400*q^10*v^22 + 
   545756320912960*q^11*v^22 + 48987743828576*q^12*v^22 + 
   2802311627712*q^13*v^22 + 106381649888*q^14*v^22 + 2618205952*q^15*v^22 + 
   39402432*q^16*v^22 + 302400*q^17*v^22 + 1056*q^18*v^22 + 
   20442443735014912*q^7*v^23 + 21689087173321984*q^8*v^23 + 
   8400304147913600*q^9*v^23 + 1614747131023808*q^10*v^23 + 
   178473325403584*q^11*v^23 + 12439364694656*q^12*v^23 + 
   575574064448*q^13*v^23 + 17665825728*q^14*v^23 + 344403264*q^15*v^23 + 
   3787264*q^16*v^23 + 20544*q^17*v^23 + 24*q^18*v^23 + 
   26631333792429824*q^6*v^24 + 36428282717360128*q^7*v^24 + 
   17935171320614464*q^8*v^24 + 4325597944057728*q^9*v^24 + 
   590936348413504*q^10*v^24 + 50229112339552*q^11*v^24 + 
   2819782979568*q^12*v^24 + 106352759040*q^13*v^24 + 2625207368*q^14*v^24 + 
   39091328*q^15*v^24 + 311776*q^16*v^24 + 896*q^17*v^24 + q^18*v^24 + 
   30371198450409472*q^5*v^25 + 54295167976951808*q^6*v^25 + 
   34300349039713280*q^7*v^25 + 10450290844669440*q^8*v^25 + 
   1774599860237056*q^9*v^25 + 184580508617216*q^10*v^25 + 
   12554888897472*q^11*v^25 + 576248466752*q^12*v^25 + 
   17686042528*q^13*v^25 + 343386432*q^14*v^25 + 3828096*q^15*v^25 + 
   19520*q^16*v^25 + 36*q^17*v^25 + 29605483730698240*q^4*v^26 + 
   70714712449217024*q^5*v^26 + 58174527787827456*q^6*v^26 + 
   22624875416945920*q^7*v^26 + 4814730156883456*q^8*v^26 + 
   616459569279424*q^9*v^26 + 50896322702816*q^10*v^26 + 
   2827357458048*q^11*v^26 + 106429415968*q^12*v^26 + 2622420352*q^13*v^26 + 
   39239104*q^14*v^26 + 306496*q^15*v^26 + 1008*q^16*v^26 + 
   23774729861070848*q^3*v^27 + 78621413583036416*q^4*v^27 + 
   86183491992865792*q^5*v^27 + 43464528743806464*q^6*v^27 + 
   11727484687803904*q^7*v^27 + 1864776941788160*q^8*v^27 + 
   187828257576192*q^9*v^27 + 12611022186112*q^10*v^27 + 
   576748987968*q^11*v^27 + 17680471328*q^12*v^27 + 343813120*q^13*v^27 + 
   3808384*q^14*v^27 + 20096*q^15*v^27 + 28*q^16*v^27 + 
   14798928293658624*q^2*v^28 + 71949656236490752*q^3*v^28 + 
   108977467146426624*q^4*v^28 + 72987756288160768*q^5*v^28 + 
   25394017429119936*q^6*v^28 + 5078360135156800*q^7*v^28 + 
   629445782520096*q^8*v^28 + 51217904182656*q^9*v^28 + 
   2831184511760*q^10*v^28 + 106431516480*q^11*v^28 + 2623552680*q^12*v^28 + 
   39170176*q^13*v^28 + 309472*q^14*v^28 + 928*q^15*v^28 + q^16*v^28 + 
   6367821592264704*q*v^29 + 51009689520963584*q^2*v^29 + 
   113431537079730176*q^3*v^29 + 104700198624142848*q^4*v^29 + 
   48155023404377856*q^5*v^29 + 12330947334105984*q^6*v^29 + 
   1905251751062976*q^7*v^29 + 189230065526656*q^8*v^29 + 
   12634927838144*q^9*v^29 + 576896339328*q^10*v^29 + 17682880512*q^11*v^29 + 
   343662400*q^12*v^29 + 3816192*q^13*v^29 + 19840*q^14*v^29 + 32*q^15*v^29 + 
   1424967069597696*v^30 + 24991864939610112*q*v^30 + 
   91487021734297600*q^2*v^30 + 123743778715286528*q^3*v^30 + 
   78154618156960768*q^4*v^30 + 26300599588422400*q^5*v^30 + 
   5161217421472768*q^6*v^30 + 633412212209536*q^7*v^30 + 
   51314541820480*q^8*v^30 + 2832216335872*q^9*v^30 + 
   106441140864*q^10*v^30 + 2623039872*q^11*v^30 + 39207872*q^12*v^30 + 
   307520*q^13*v^30 + 992*q^14*v^30 + 6367821592264704*v^31 + 
   51009689520963584*q*v^31 + 113431537079730176*q^2*v^31 + 
   104700198624142848*q^3*v^31 + 48155023404377856*q^4*v^31 + 
   12330947334105984*q^5*v^31 + 1905251751062976*q^6*v^31 + 
   189230065526656*q^7*v^31 + 12634927838144*q^8*v^31 + 
   576896339328*q^9*v^31 + 17682880512*q^10*v^31 + 343662400*q^11*v^31 + 
   3816192*q^12*v^31 + 19840*q^13*v^31 + 32*q^14*v^31 + 
   14798928293658624*v^32 + 71949656236490752*q*v^32 + 
   108977467146426624*q^2*v^32 + 72987756288160768*q^3*v^32 + 
   25394017429119936*q^4*v^32 + 5078360135156800*q^5*v^32 + 
   629445782520096*q^6*v^32 + 51217904182656*q^7*v^32 + 
   2831184511760*q^8*v^32 + 106431516480*q^9*v^32 + 2623552680*q^10*v^32 + 
   39170176*q^11*v^32 + 309472*q^12*v^32 + 928*q^13*v^32 + q^14*v^32 + 
   23774729861070848*v^33 + 78621413583036416*q*v^33 + 
   86183491992865792*q^2*v^33 + 43464528743806464*q^3*v^33 + 
   11727484687803904*q^4*v^33 + 1864776941788160*q^5*v^33 + 
   187828257576192*q^6*v^33 + 12611022186112*q^7*v^33 + 
   576748987968*q^8*v^33 + 17680471328*q^9*v^33 + 343813120*q^10*v^33 + 
   3808384*q^11*v^33 + 20096*q^12*v^33 + 28*q^13*v^33 + 
   29605483730698240*v^34 + 70714712449217024*q*v^34 + 
   58174527787827456*q^2*v^34 + 22624875416945920*q^3*v^34 + 
   4814730156883456*q^4*v^34 + 616459569279424*q^5*v^34 + 
   50896322702816*q^6*v^34 + 2827357458048*q^7*v^34 + 106429415968*q^8*v^34 + 
   2622420352*q^9*v^34 + 39239104*q^10*v^34 + 306496*q^11*v^34 + 
   1008*q^12*v^34 + 30371198450409472*v^35 + 54295167976951808*q*v^35 + 
   34300349039713280*q^2*v^35 + 10450290844669440*q^3*v^35 + 
   1774599860237056*q^4*v^35 + 184580508617216*q^5*v^35 + 
   12554888897472*q^6*v^35 + 576248466752*q^7*v^35 + 17686042528*q^8*v^35 + 
   343386432*q^9*v^35 + 3828096*q^10*v^35 + 19520*q^11*v^35 + 36*q^12*v^35 + 
   26631333792429824*v^36 + 36428282717360128*q*v^36 + 
   17935171320614464*q^2*v^36 + 4325597944057728*q^3*v^36 + 
   590936348413504*q^4*v^36 + 50229112339552*q^5*v^36 + 
   2819782979568*q^6*v^36 + 106352759040*q^7*v^36 + 2625207368*q^8*v^36 + 
   39091328*q^9*v^36 + 311776*q^10*v^36 + 896*q^11*v^36 + q^12*v^36 + 
   20442443735014912*v^37 + 21689087173321984*q*v^37 + 
   8400304147913600*q^2*v^37 + 1614747131023808*q^3*v^37 + 
   178473325403584*q^4*v^37 + 12439364694656*q^5*v^37 + 
   575574064448*q^6*v^37 + 17665825728*q^7*v^37 + 344403264*q^8*v^37 + 
   3787264*q^9*v^37 + 20544*q^10*v^37 + 24*q^11*v^37 + 
   13958615811562752*v^38 + 11577475954684032*q*v^38 + 
   3547142359414400*q^2*v^38 + 545756320912960*q^3*v^38 + 
   48987743828576*q^4*v^38 + 2802311627712*q^5*v^38 + 106381649888*q^6*v^38 + 
   2618205952*q^7*v^38 + 39402432*q^8*v^38 + 302400*q^9*v^38 + 
   1056*q^10*v^38 + 8571592374116864*v^39 + 5577528877536256*q*v^39 + 
   1355782114633088*q^2*v^39 + 167355531335680*q^3*v^39 + 
   12227723924352*q^4*v^39 + 572996543680*q^5*v^39 + 17705502016*q^6*v^39 + 
   342138432*q^7*v^39 + 3865600*q^8*v^39 + 18880*q^9*v^39 + 40*q^10*v^39 + 
   4768707508891904*v^40 + 2434894969251648*q*v^40 + 
   470093325992544*q^2*v^40 + 46593869499872*q^3*v^40 + 
   2773752123936*q^4*v^40 + 105906822624*q^5*v^40 + 2633856120*q^6*v^40 + 
   38777952*q^7*v^40 + 318432*q^8*v^40 + 832*q^9*v^40 + q^10*v^40 + 
   2415294112851712*v^41 + 965224488185472*q*v^41 + 
   147994048664448*q^2*v^41 + 11771735339456*q^3*v^41 + 
   570762945216*q^4*v^41 + 17582563296*q^5*v^41 + 346888448*q^6*v^41 + 
   3723136*q^7*v^41 + 21440*q^8*v^41 + 20*q^9*v^41 + 1117009605936640*v^42 + 
   347620036928960*q*v^42 + 42298668909344*q^2*v^42 + 
   2694231139072*q^3*v^42 + 106213324960*q^4*v^42 + 2598101696*q^5*v^42 + 
   39972096*q^6*v^42 + 292160*q^7*v^42 + 1136*q^8*v^42 + 
   472398616676480*v^43 + 113646296236864*q*v^43 + 10966405638208*q^2*v^43 + 
   556914818112*q^3*v^43 + 17796203680*q^4*v^43 + 337322560*q^5*v^43 + 
   3970688*q^6*v^43 + 17664*q^7*v^43 + 44*q^8*v^43 + 182747576357888*v^44 + 
   33659659981184*q*v^44 + 2575350665568*q^2*v^44 + 103478598304*q^3*v^44 + 
   2668900952*q^4*v^44 + 37787040*q^5*v^44 + 333536*q^6*v^44 + 736*q^7*v^44 + 
   q^8*v^44 + 64619846050816*v^45 + 9003244165632*q*v^45 + 
   546767945856*q^2*v^45 + 17163568832*q^3*v^45 + 355483776*q^4*v^45 + 
   3557632*q^5*v^45 + 23040*q^6*v^45 + 16*q^7*v^45 + 20850913721984*v^46 + 
   2165383668096*q*v^46 + 104686039072*q^2*v^46 + 2516248640*q^3*v^46 + 
   41620032*q^4*v^46 + 270656*q^5*v^46 + 1248*q^6*v^46 + 6123619223040*v^47 + 
   465640696960*q*v^47 + 18016972352*q^2*v^47 + 321528064*q^3*v^47 + 
   4222144*q^4*v^47 + 15616*q^5*v^47 + 48*q^6*v^47 + 1631118586560*v^48 + 
   88878818080*q*v^48 + 2774587536*q^2*v^48 + 35113600*q^3*v^48 + 
   363232*q^4*v^48 + 608*q^5*v^48 + q^6*v^48 + 392263451520*v^49 + 
   14920320000*q*v^49 + 379706880*q^2*v^49 + 3187072*q^3*v^49 + 
   25600*q^4*v^49 + 12*q^5*v^49 + 84680542336*v^50 + 2177118912*q*v^50 + 
   45681760*q^2*v^50 + 230720*q^3*v^50 + 1392*q^4*v^50 + 16291677120*v^51 + 
   271945856*q*v^51 + 4749952*q^2*v^51 + 12480*q^3*v^51 + 52*q^4*v^51 + 
   2768087280*v^52 + 28494432*q*v^52 + 415680*q^2*v^52 + 448*q^3*v^52 + 
   q^4*v^52 + 410593728*v^53 + 2435200*q*v^53 + 29376*q^2*v^53 + 8*q^3*v^53 + 
   52380960*v^54 + 162944*q*v^54 + 1568*q^2*v^54 + 5634176*v^55 + 
   8000*q*v^55 + 56*q^2*v^55 + 497104*v^56 + 256*q*v^56 + q^2*v^56 + 
   34560*v^57 + 4*q*v^57 + 1776*v^58 + 60*v^59 + v^60));


